Functionals of fractional Brownian motion and the three arcsine laws

Fractional Brownian motion is a non-Markovian Gaussian process indexed by the Hurst exponent $H\in [0,1]$, generalising standard Brownian motion to account for anomalous diffusion. Functionals of this process are important for practical applications as a standard reference point for non-equilibrium dynamics. We describe a perturbation expansion allowing us to evaluate many non-trivial observables analytically: We generalize the celebrated three arcsine-laws of standard Brownian motion. The functionals are: (i) the fraction of time the process remains positive, (ii) the time when the process last visits the origin, and (iii) the time when it achieves its maximum (or minimum). We derive expressions for the probability of these three functionals as an expansion in $\epsilon = H-\tfrac{1}{2}$, up to second order. We find that the three probabilities are different, except for $H=\tfrac{1}{2}$ where they coincide. Our results are confirmed to high precision by numerical simulations.

==> SupplementalNotebook.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    397630,      10845]
NotebookOptionsPosition[    384667,      10643]
NotebookOutlinePosition[    385208,      10662]
CellTagsIndexPosition[    385165,      10659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Supplemental notebook ", "Title",
 CellChangeTimes->{{3.815910447603454*^9, 
  3.8159104751129293`*^9}},ExpressionUUID->"d91fc26b-4df4-48fa-81bc-\
b9db1df9a5dc"],

Cell[CellGroupData[{

Cell["Tridib Sadhu", "Author",
 CellChangeTimes->{{3.815910479992402*^9, 
  3.815910486761091*^9}},ExpressionUUID->"a7b952f3-9358-4101-952b-\
deb9a6f7e03f"],

Cell["Department of Theoretical Physics, ", "Institution",
 CellChangeTimes->{{3.815910492136757*^9, 3.815910498393165*^9}, {
  3.8159105366504087`*^9, 3.815910545714615*^9}, {3.8159106062892027`*^9, 
  3.815910609690558*^9}},ExpressionUUID->"9ddc3f9b-a4ea-4e70-b6c0-\
53e26030d51b"],

Cell["\<\
Tata Institute of Fundamental Research, Dr. Homi Bhabha Road, Mumbai 400005, \
India.\
\>", "Institution",
 CellChangeTimes->{{3.815910492136757*^9, 3.815910498393165*^9}, {
   3.8159105366504087`*^9, 3.815910545714615*^9}, 
   3.8159106062892027`*^9},ExpressionUUID->"e6c42fb0-41ed-4d9b-92c0-\
1758b4087fcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kay J\[ODoubleDot]rg Wiese", "Author",
 CellChangeTimes->{{3.8159105568907833`*^9, 3.815910573867414*^9}, {
  3.824440521344142*^9, 
  3.8244405498256207`*^9}},ExpressionUUID->"ba687b35-e9f7-4d78-8254-\
eb88b82cabf1"],

Cell["Laboratoire de Physique de l\[CloseCurlyQuote]Ecole normale \
sup\[EAcute]rieure, ENS, ", "Institution",
 CellChangeTimes->{{3.8159106223566093`*^9, 3.8159106517493563`*^9}, {
   3.8241915379512453`*^9, 3.824191540481738*^9}, 3.824191581684931*^9, 
   3.824191624469388*^9},ExpressionUUID->"5fc96116-2cef-4766-99d5-\
22335b5b9816"],

Cell["\<\
Universit\[EAcute] PSL, CNRS, Sorbonne Universit\[EAcute], Universit\[EAcute] \
Paris-Diderot, Sorbonne Paris Cit\[EAcute], 24 rue Lhomond, 75005 Paris, \
France.\
\>", "Institution",
 CellChangeTimes->{{3.8159106223566093`*^9, 3.815910622851089*^9}, {
  3.82419163138953*^9, 
  3.8241916528695383`*^9}},ExpressionUUID->"5f66a3d7-d99f-4fde-bed4-\
c0e5c80da0a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Abstract", "AbstractSection",
 CellChangeTimes->{{3.8159106652380133`*^9, 
  3.815910672197798*^9}},ExpressionUUID->"98b70eb3-8838-4756-95cd-\
2cd2ffc1cb21"],

Cell[TextData[{
 "Here we give few details of computations presented in the paper for the \
expression of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "2"], "(", "\[Theta]", ")"}], TraditionalForm]],
  ExpressionUUID->"2b354a8b-d4ca-4f00-851b-c99b51fd4a99"],
 " in Eqs. (41), (153), and (191). We particularly show how ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "2"], "(", "\[Theta]", ")"}], TraditionalForm]],
  ExpressionUUID->"45c8bd7b-2657-44be-97b6-9223b1df802a"],
 " is obtained by exchanging the order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b7593972-fe4f-4cfd-81ff-653da5ad27c8"],
 "-transformation and the y-integrations, as discussed in the Manuscript. We \
also give explicit expression of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalPsi]", "(", 
    RowBox[{"y1", ",", "y2", ",", 
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]}], ")"}], TraditionalForm]],
  
  FormatType->TraditionalForm,ExpressionUUID->
  "b7c9e695-5360-4abc-a006-bbf9cb5d84f6"],
 " for the three problems. Equation numbers refer to equations in the \
manuscript."
}], "Abstract",
 CellChangeTimes->{{3.815910679678082*^9, 3.8159107938413687`*^9}, {
   3.821238322536652*^9, 3.8212383451585493`*^9}, {3.821258457419607*^9, 
   3.821258578198112*^9}, {3.821513684124756*^9, 3.821513707076429*^9}, {
   3.8215137388777227`*^9, 3.8215137407734957`*^9}, {3.821513788526904*^9, 
   3.8215137958314734`*^9}, {3.821514152064301*^9, 3.821514158520535*^9}, {
   3.8215142150419683`*^9, 3.8215142990039797`*^9}, {3.821526659686805*^9, 
   3.821526683535893*^9}, {3.8215267173363*^9, 3.8215268141072073`*^9}, {
   3.82419173115866*^9, 3.824191764950852*^9}, {3.824191841583621*^9, 
   3.8241919271528*^9}, {3.824191975528983*^9, 3.824191975672619*^9}, {
   3.824192210010538*^9, 3.82419224145872*^9}, {3.824192747063694*^9, 
   3.8241927474395657`*^9}, {3.824192851328322*^9, 3.824192878784786*^9}, {
   3.824192976313321*^9, 3.824193009281901*^9}, {3.8244406288682823`*^9, 
   3.8244406492851686`*^9}, 3.8244406841250772`*^9, {3.824440717569524*^9, 
   3.8244407767100897`*^9}, {3.824457014951393*^9, 3.824457016397217*^9}, {
   3.82488058146795*^9, 3.8248806071931353`*^9}, {3.8248816272414427`*^9, 
   3.824881644043427*^9}},ExpressionUUID->"367c2750-9385-4e43-8e27-\
02f493f29bc3"],

Cell["March 16, 2021", "Date",
 CellChangeTimes->{{3.824191957272443*^9, 3.824191961592525*^9}, {
  3.8248806489308147`*^9, 
  3.824880649555038*^9}},ExpressionUUID->"4610c460-f8cc-4910-becd-\
e12024103f55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "last"], TraditionalForm]],ExpressionUUID->
  "e998cc13-1e38-4532-99a4-f95f0ebfe735"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "last"], TraditionalForm]],ExpressionUUID->
  "9959bec0-72c2-4726-bf24-fd33f80991ee"],
 " in Eq (41b)"
}], "Section",
 CellChangeTimes->{{3.815910845532647*^9, 3.815910875155751*^9}, {
  3.815911981433072*^9, 3.815912030178653*^9}, {3.821238361318654*^9, 
  3.821238363089641*^9}, {3.821245164272098*^9, 3.8212451714420958`*^9}, {
  3.82151431460454*^9, 3.821514321012665*^9}, {3.824192020240946*^9, 
  3.8241920204327393`*^9}},ExpressionUUID->"fa119b80-e270-41aa-99ee-\
254425860f53"],

Cell[TextData[{
 "The expression in Eq. (41b) is derived from Eq. (118) by interchanging the \
order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "f4e6440b-23f8-4b0d-90c5-5854b28a7897"],
 "-transformation and the y-integration, as described in the paragraph under \
Eq. (118) in the manuscript. We give details of this step."
}], "Text",
 CellChangeTimes->{3.8244410345600643`*^9, 
  3.824457026147258*^9},ExpressionUUID->"d23ceb3f-b418-4fde-b6fe-\
ed1a14e56ab5"],

Cell[CellGroupData[{

Cell[TextData[{
 "The amplitude in Eq. (118) before the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e9aad2fa-4752-4636-bd43-de8fdc833055"],
 "-transformation"
}], "Subsubsection",
 CellChangeTimes->{{3.821515269949542*^9, 3.82151529369343*^9}, {
  3.8241920566731863`*^9, 3.824192056865333*^9}, {3.824441047174622*^9, 
  3.824441047812525*^9}, {3.824880710643231*^9, 
  3.8248807123521233`*^9}},ExpressionUUID->"566ea6da-2b0d-4d41-9fed-\
b4b64f24fd4a"],

Cell["\<\
Amplitude of D(z) in Eq. (118) is given in Eq. (98). The expression (without \
the y-integration)  is\
\>", "Text",
 CellChangeTimes->{{3.815912051627924*^9, 3.815912102828528*^9}, {
   3.815912588912897*^9, 3.815912589753277*^9}, {3.821514397422647*^9, 
   3.821514541954135*^9}, {3.8241920704572*^9, 3.8241921104098*^9}, {
   3.82419215765804*^9, 3.824192285930882*^9}, {3.8241930399618607`*^9, 
   3.824193060370105*^9}, {3.824193108402582*^9, 3.824193127042666*^9}, {
   3.824440894392507*^9, 3.8244409294109173`*^9}, 3.824441024871676*^9, {
   3.8244411052431993`*^9, 
   3.8244411479887857`*^9}},ExpressionUUID->"ad31606b-c125-4843-99ca-\
cfa262ce3d81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "d", ",", "a", ",", "b", ",", "c", ",", "aprime", ",", "g", ",", "f", ",", 
    "z", ",", "y1", ",", "y2", ",", "y", ",", "F2last", ",", "Theta", ",", 
    "F2lastTrans", ",", "\[CapitalPsi]last", ",", "shift", ",", 
    "\[CapitalPsi]lastManuscript"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]]}], 
    SqrtBox["z"], 
    SqrtBox[
     RowBox[{"1", "+", "y1", "+", "y2"}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y2"}]], "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"z", "+", "y1", "+", "y2"}]], "-", 
      SqrtBox[
       RowBox[{"z", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"z", "+", "y2"}]], "+", 
      SqrtBox["z"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8159122701969213`*^9, 3.82124757476442*^9, {3.8212478888520727`*^9, 
   3.8212479912714167`*^9}, {3.8215148432998943`*^9, 3.821514843915146*^9}, {
   3.824884128688258*^9, 3.82488418757207*^9}},
 CellLabel->
  "In[4230]:=",ExpressionUUID->"727ee293-23da-4e20-8e51-2f903d63c64c"],

Cell[TextData[{
 "Amplitude ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], "last"], TraditionalForm]],ExpressionUUID->
  "c293e04e-9d7f-47ab-a48c-5fb1d9850a76"],
 " in Eq (118) (before the \[Kappa]-transformation, without the \
y-integrations, and the additive constant ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "2"], TraditionalForm]],ExpressionUUID->
  "7454fe11-09c0-4127-8019-42c463ea31de"],
 ") is"
}], "Text",
 CellChangeTimes->{{3.821242100690209*^9, 3.82124213689286*^9}, {
  3.821248027391129*^9, 3.8212480282527246`*^9}, {3.821514554650901*^9, 
  3.821514560575832*^9}, {3.824192298355451*^9, 3.824192355403982*^9}, {
  3.824441268482533*^9, 3.824441330553916*^9}, {3.824441681255414*^9, 
  3.824441682707198*^9}, {3.824442311612782*^9, 
  3.824442326132453*^9}},ExpressionUUID->"fd528438-922e-4fdd-9d87-\
c76b8e2e1ca7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2last", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
   RowBox[{"d", "[", 
    RowBox[{"y1", ",", "y2", ",", "1"}], "]"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.8212421491094637`*^9, {3.8212476694313517`*^9, 3.821247774358095*^9}, {
   3.821248034013544*^9, 3.821248041396847*^9}, {3.8212481482203817`*^9, 
   3.821248149331154*^9}},
 CellLabel->
  "In[4232]:=",ExpressionUUID->"80c1f3f1-b1f8-4011-af29-9f5f6e4f478a"],

Cell[TextData[{
 "The amplitude ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["F", "2"], "last"], TraditionalForm]],ExpressionUUID->
  "412cee26-e058-46f1-9ffc-9b029a901961"],
 "is calculated by exchanging the order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "cdcda6bb-47a2-4794-950b-41f0b22f983f"],
 "-transformation and the y-integrations. "
}], "Text",
 CellChangeTimes->{{3.824441408763527*^9, 3.824441491237344*^9}, 
   3.824457034364319*^9},ExpressionUUID->"83a85b8e-f499-4c8d-99f2-\
046a9f79d600"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expression after \[Kappa]-transformation", "Subsubsection",
 CellChangeTimes->{{3.821242611601231*^9, 
  3.821242627273535*^9}},ExpressionUUID->"83668d1a-217f-4a8c-a162-\
1e910cc6ff9c"],

Cell[TextData[{
 "For taking the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "6cf4818a-1ecc-43ba-82a0-1a9759bff837"],
 "-transformation in Eq. (118) we use the following method. The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "cc72d767-3ea9-4d53-81a8-246aff783fed"],
 "-transform ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "\[Kappa]", ")"}], "\[Rule]", " ", 
    RowBox[{"ff", "(", "z", ")"}]}], TraditionalForm]],ExpressionUUID->
  "38561c91-b50b-4d33-aeee-6e8122efddda"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], TraditionalForm]],
  ExpressionUUID->"e45f6707-e0e1-433b-972f-8c21ffb0347b"],
 " defined in Eq. (68) is evaluated by the following operation."
}], "Text",
 CellChangeTimes->{{3.821243184701604*^9, 3.8212431995296717`*^9}, {
   3.821247251570734*^9, 3.8212474253892117`*^9}, {3.821514577139453*^9, 
   3.8215145878678207`*^9}, {3.8215146237653646`*^9, 3.82151467690195*^9}, {
   3.821515692888482*^9, 3.821515693624309*^9}, {3.8241923886125927`*^9, 
   3.824192410404513*^9}, {3.824192465258624*^9, 3.824192468236998*^9}, 
   3.824441381296708*^9, 3.824441592659033*^9, {3.824441707078178*^9, 
   3.824441725680586*^9}, {3.824457039091262*^9, 
   3.82445704327112*^9}},ExpressionUUID->"91ee2ec1-4759-4bae-80f3-\
bbe92d7bf9c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Phi]", "<", "\[Pi]"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}], "}"}], ",", 
       RowBox[{"ComplexExpand", "[", 
        RowBox[{"f", "[", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "\[Theta]"], 
         "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[ImaginaryI]", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"%", ",", 
         RowBox[{"\[Phi]", "\[Rule]", " ", "\[Pi]"}], ",", 
         RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], ",", 
       
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], "/.", 
     RowBox[{"\[Theta]", "\[Rule]", " ", 
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}]]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"z", ">", "0"}]}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.821243184701604*^9, 3.821243209663642*^9}, 
   3.821514859081221*^9, 3.8248827806280537`*^9},
 CellLabel->
  "In[4233]:=",ExpressionUUID->"fce88793-906f-4bb8-bff1-878c27d557f9"],

Cell[TextData[{
 "We denote the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "71eca636-1214-47e4-a831-30aa1dee725a"],
 "-transform of F2last(y1,y2,1+\[Kappa]) defined above as \
F2lastTrans(y1,y2,z) with z = ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]], TraditionalForm]],
  ExpressionUUID->"31f5b404-8c8c-47be-a9ae-e4db0b3fac32"],
 ". We get"
}], "Text",
 CellChangeTimes->{{3.8212433968467817`*^9, 3.8212434641034737`*^9}, {
   3.821244198378669*^9, 3.821244240115815*^9}, 3.821257723816078*^9, {
   3.821514708590776*^9, 3.821514753824254*^9}, {3.821515973759631*^9, 
   3.821515991144108*^9}, {3.8244418106374598`*^9, 3.8244419053800287`*^9}, 
   3.824457049151429*^9, {3.824880886428488*^9, 
   3.824880892089219*^9}},ExpressionUUID->"d21c522a-cae2-48f6-80c3-\
5bdd00eef424"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Theta", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"Arg", "[", "x", "]"}], "]"}], "+", "1"}], ")"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"A", " ", "smoother", " ", "analogue", " ", "of", " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], " ", "that", " ", "works", " ",
     "better", " ", "for", " ", "numerical", " ", "integration"}], "*)"}], 
  RowBox[{
   RowBox[{"F2lastTrans", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y1", "2"], 
        SuperscriptBox["y2", "2"]}], ")"}]}], ")"}], 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y1"}], ")"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y2"}], ")"}]}], "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]], "-", 
        SqrtBox[
         RowBox[{"1", "+", "y2"}]], "+", 
        SqrtBox[
         RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "2"], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["z", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1"}], ")"}]}]], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{
           SuperscriptBox["z", "2"], "-", "y1"}], "]"}]}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["z", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y2"}], ")"}]}]], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{
           SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["z", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1", "-", "y2"}], ")"}]}]], " ", 
         
         RowBox[{"Theta", "[", 
          RowBox[{
           SuperscriptBox["z", "2"], "-", "y1", "-", "y2"}], "]"}]}]}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8212482220677032`*^9, 3.821248250743148*^9}, {
   3.821248426927333*^9, 3.8212484423290243`*^9}, {3.821248812059394*^9, 
   3.821248826867293*^9}, {3.821249049586244*^9, 3.821249062858053*^9}, {
   3.8212492496786823`*^9, 3.821249252333269*^9}, {3.82124968473274*^9, 
   3.8212496933609324`*^9}, {3.8212497605110483`*^9, 3.8212497702858*^9}, {
   3.821249806605208*^9, 3.821249817130231*^9}, {3.8212504231991253`*^9, 
   3.821250454413727*^9}, {3.8212505203685102`*^9, 3.8212505393280888`*^9}, {
   3.821250591796749*^9, 3.821250595760868*^9}, 3.821253967927189*^9, {
   3.821256073444046*^9, 3.821256074374507*^9}},
 CellLabel->
  "In[4235]:=",ExpressionUUID->"ed746e0e-aa3f-48d6-84cd-5269bc88ad39"],

Cell[TextData[{
 " We verify this result numerically by the ",
 Cell[BoxData[
  FormBox["\[Kappa]", TraditionalForm]],ExpressionUUID->
  "19062be1-4827-4a4e-811a-dc01c7bae500"],
 "-transformation in Eq. (70). In terms of variable ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], TraditionalForm]],
  ExpressionUUID->"a08a44c7-08e5-405a-aa29-d74f3d3d27e4"],
 ", the transformation Eq. (70) becomes"
}], "Text",
 CellChangeTimes->{{3.821244058728409*^9, 3.821244116288245*^9}, {
   3.82151475626263*^9, 3.821514783640726*^9}, {3.8241924762666473`*^9, 
   3.824192480861063*^9}, {3.824441947223845*^9, 3.824441949409011*^9}, {
   3.824441996545164*^9, 3.824442047892652*^9}, {3.824442164423774*^9, 
   3.824442286887501*^9}, {3.824442350016917*^9, 3.824442350619419*^9}, {
   3.824442410628121*^9, 3.824442458212579*^9}, 3.824457054039571*^9, {
   3.8244573088028812`*^9, 
   3.824457313976478*^9}},ExpressionUUID->"c73c6375-b00a-4ab3-ac45-\
f6c189670491"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["2", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
    RowBox[{
     RowBox[{"\[DifferentialD]", "z"}], "  ", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "+", "\[Kappa]"}]], 
      RowBox[{"1", "+", "\[Kappa]", "+", 
       SuperscriptBox["z", "2"]}]], 
     RowBox[{"f", "(", 
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}]], ")"}]}]}]}], 
  TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{{3.82444248322653*^9, 
  3.824442578212955*^9}},ExpressionUUID->"9295872d-d0e2-4d4a-83c9-\
13c6d85449ad"],

Cell["\<\
Numerical verification for the expression of F2lastTrans(y1,y2,z) is shown \
below.\
\>", "Text",
 CellChangeTimes->{{3.824442720059503*^9, 3.824442732095611*^9}, {
  3.8248809405764713`*^9, 
  3.824880956046425*^9}},ExpressionUUID->"94bb47eb-13ba-47b4-8acb-\
9ea64d90847f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["2", "\[Pi]"], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "+", "\[Kappa]"}]], 
           RowBox[{"1", "+", "\[Kappa]", " ", "+", 
            SuperscriptBox["z", "2"]}]], 
          RowBox[{"F2lastTrans", "[", 
           RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "10"}], "]"}], ",", 
           RowBox[{"Exp", "[", "10", "]"}]}], "}"}]}], "]"}]}], "//", "Re"}], 
     ",", 
     RowBox[{
      RowBox[{"F2last", "[", 
       RowBox[{"y1", ",", "y2", ",", 
        RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.821252338600522*^9, {3.821253993874798*^9, 3.8212540161871767`*^9}, {
   3.821255978414905*^9, 3.821255979474681*^9}, {3.821256019543666*^9, 
   3.821256045389254*^9}},
 CellLabel->
  "In[4236]:=",ExpressionUUID->"808b8af4-5716-4689-81e5-8402199bfa8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00006454214274735184`", ",", "0.00006459138456676566`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821253985646201*^9, 3.8212540252621193`*^9}, {
   3.8212559898227243`*^9, 3.8212560522626343`*^9}, {3.821257473222437*^9, 
   3.821257482658826*^9}, 3.821410769098172*^9, 3.8215148722745256`*^9, {
   3.824442092335093*^9, 3.824442097291956*^9}, 3.8244427677238007`*^9, 
   3.824882788317524*^9, {3.82488466919697*^9, 3.824884685250247*^9}},
 CellLabel->
  "Out[4236]=",ExpressionUUID->"908f5fec-57e1-4017-ab35-50668c66532f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Explicit expression for ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "last"], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "8c721f0c-3ea5-4b52-9c96-f93b89c50205"],
 StyleBox[" as given in Eq. (41b)",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsubsection",
 CellChangeTimes->{{3.821244738312701*^9, 3.8212447506383247`*^9}, {
   3.8212449070130672`*^9, 3.821244947126377*^9}, {3.821257836707409*^9, 
   3.82125783741191*^9}, 3.8212581024645967`*^9, {3.824192426716662*^9, 
   3.824192426860615*^9}, {3.824442795388563*^9, 
   3.824442795600192*^9}},ExpressionUUID->"6af3e336-2df6-4980-b4d0-\
dda11c40f031"],

Cell[TextData[{
 "From the Eq. (118) we see that the expression for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalPsi]", "last"], "(", 
    RowBox[{"y1", ",", "y2", ",", 
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]}], ")"}], TraditionalForm]],
  ExpressionUUID->"274b930d-cf8b-4c99-b48c-0da887ebc617"],
 " in Eq. (41b) is"
}], "Text",
 CellChangeTimes->{{3.8215150395991917`*^9, 3.8215150833286343`*^9}, {
  3.821515116630064*^9, 3.821515120905603*^9}, {3.824192487893289*^9, 
  3.8241924918209867`*^9}, {3.824442813236298*^9, 3.824442816351272*^9}, {
  3.824442984656809*^9, 
  3.82444299854469*^9}},ExpressionUUID->"0595acce-e9bb-48c5-9ed1-\
2b3d66b806c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]last", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["y1", "2"], 
    SuperscriptBox["y2", "2"], 
    RowBox[{"F2lastTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", 
      SqrtBox["z"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212447551528463`*^9, 3.821244902381448*^9}, {
   3.82124501423812*^9, 3.821245031736854*^9}, {3.821245181142354*^9, 
   3.821245181637248*^9}, {3.82125797763094*^9, 3.821257990431571*^9}, {
   3.821258049152125*^9, 3.82125804956008*^9}, {3.821258212250436*^9, 
   3.821258215534506*^9}, 3.824445922409018*^9, 3.824882799224574*^9},
 CellLabel->
  "In[4237]:=",ExpressionUUID->"93068461-1b00-45d3-b01d-65e0b615f6a1"],

Cell[TextData[{
 StyleBox["This is the explicit formula of ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalPsi]", "last"], "(", 
     RowBox[{"y1", ",", "y2", ",", "z"}], ")"}], " "}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"082744d8-97e2-43f0-817f-56c42b7dca5c"],
 StyleBox[" in Eq. (41b)",
  FontWeight->"Bold"],
 " up to a shift by a z-independent term which amount to a constant after \
y-integration."
}], "Text",
 CellChangeTimes->{{3.821246353283409*^9, 3.821246386235899*^9}, {
   3.821246463637813*^9, 3.8212465516087093`*^9}, 3.821246659212208*^9, {
   3.821258009424922*^9, 3.82125800988103*^9}, {3.821258055416326*^9, 
   3.821258077817074*^9}, {3.821258304099382*^9, 3.821258384813878*^9}, {
   3.8215151520982723`*^9, 3.821515154058338*^9}, {3.821515192033923*^9, 
   3.821515203659837*^9}, {3.82419249522134*^9, 3.8241924954450827`*^9}, {
   3.824443010460515*^9, 3.824443011202209*^9}, {3.8244430865826187`*^9, 
   3.824443101633032*^9}, {3.824443198125372*^9, 
   3.8244432395237226`*^9}},ExpressionUUID->"458819d5-29f1-45ab-9057-\
0234d3566e8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]lastManuscript", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "+", "y1", "+", "y2"}]], " ", 
    SqrtBox["z"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y2"}]], "+", 
      SqrtBox[
       RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["z"], "-", " ", 
      RowBox[{
       SqrtBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", "z"}], ")"}]], " ", 
       RowBox[{"Theta", "[", 
        RowBox[{
         RowBox[{"-", "y1"}], "+", "z"}], "]"}]}], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y2"}], "+", "z"}], ")"}]], " ", 
       RowBox[{"Theta", "[", 
        RowBox[{
         RowBox[{"-", "y2"}], "+", "z"}], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "-", "y2", "+", "z"}], ")"}]], " ", 
       RowBox[{"Theta", "[", 
        RowBox[{
         RowBox[{"-", "y1"}], "-", "y2", "+", "z"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shift", "[", 
    RowBox[{"y1_", ",", "y2_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "+", "y1", "+", "y2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y2"}]], "+", 
      SqrtBox[
       RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y2"}]], "+", 
      SqrtBox[
       RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8244432783596897`*^9, {3.824443313165876*^9, 3.824443367481278*^9}, {
   3.824443821412662*^9, 3.824443884708066*^9}, {3.8244456893558493`*^9, 
   3.824445746804297*^9}, 3.824446266428487*^9},
 CellLabel->
  "In[4238]:=",ExpressionUUID->"7df7e689-47a8-409f-a90c-0891fd38007b"],

Cell["Their equality can be tested numerically.", "Text",
 CellChangeTimes->{{3.824446295645829*^9, 
  3.824446319352536*^9}},ExpressionUUID->"02d6cb09-56f0-471a-b591-\
0ad530ccc046"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPsi]last", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Re"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPsi]lastManuscript", "[", 
        RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
       RowBox[{"shift", "[", 
        RowBox[{"y1", ",", "y2"}], "]"}]}], "//", "Chop"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8244439149605217`*^9, 3.824443960345738*^9}, {
   3.824445360854126*^9, 3.824445365963731*^9}, {3.824445455595751*^9, 
   3.824445478063465*^9}, {3.82444555487227*^9, 3.824445556710923*^9}, {
   3.824445653962286*^9, 3.824445675114303*^9}, {3.824445741808426*^9, 
   3.824445761351458*^9}, 3.8244462728772593`*^9, {3.8248828197056723`*^9, 
   3.824882823838685*^9}},
 CellLabel->
  "In[4240]:=",ExpressionUUID->"969131bd-24b3-4666-8ee9-0489f589b5b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "17.046319010158182`"}], ",", 
   RowBox[{"-", "17.046319010158186`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.824443953469791*^9, 3.8244439612770033`*^9}, 
   3.82444536692974*^9, 3.8244454819651213`*^9, 3.824445568909977*^9, {
   3.824445666311693*^9, 3.824445676567795*^9}, 3.824445761929297*^9, 
   3.8244458659994907`*^9, 3.82444627727678*^9, {3.824882809326659*^9, 
   3.8248828244456367`*^9}, {3.824884669233946*^9, 3.824884685291543*^9}},
 CellLabel->
  "Out[4240]=",ExpressionUUID->"ef584d52-807e-480a-8752-f7819e0b8608"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "max"], TraditionalForm]],ExpressionUUID->
  "c92a5540-ebba-46b6-9152-35291589408e"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "max"], TraditionalForm]],ExpressionUUID->
  "7e3366d5-2465-4f0d-b1db-89d3d003764d"],
 " in Eq. (153)"
}], "Section",
 CellChangeTimes->{{3.815910845532647*^9, 3.815910875155751*^9}, {
   3.815911981433072*^9, 3.815912030178653*^9}, {3.821238361318654*^9, 
   3.821238363089641*^9}, {3.821241552603734*^9, 3.821241553118742*^9}, {
   3.8212415847741213`*^9, 3.821241592079803*^9}, {3.821517091428804*^9, 
   3.821517100941166*^9}, {3.824192522275056*^9, 3.82419252243747*^9}, 
   3.8244554852783337`*^9, 3.8244565797302303`*^9, {3.824881405143855*^9, 
   3.824881405695381*^9}, {3.8248817208608437`*^9, 
   3.824881721011055*^9}},ExpressionUUID->"36f9eb77-5e8e-4b5e-aa0e-\
c2c7705950fb"],

Cell[TextData[{
 "From the definition in Eq. (152) and Eq. (153) we see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalPsi]", "max"], "(", 
    RowBox[{"y1", ",", "y2", ",", 
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]}], ")"}], TraditionalForm]],
  ExpressionUUID->"50c6b7b8-c1fa-4589-855d-db93ab8b4cb2"],
 "  is a ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "cfe3ac41-c298-40fa-869a-75ff13fba602"],
 "-transform of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "2"], 
    SuperscriptBox["y1", "2"], " ", 
    SuperscriptBox["y2", "2"], "\[Times]", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", "2"], "max"], "(", "\[Kappa]", ")"}]}], 
   TraditionalForm]],ExpressionUUID->"2b269208-1748-4ac6-9217-db6aea7ebf4f"],
 " in Eq. (148), without the y-integrations. For this, we have exchanged the \
order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "d44aaca9-4b2f-4a1b-aaa9-f011ac373935"],
 "-transform and y-integrations. Amplitude of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["F", "2"], "max"], "(", "\[Kappa]", ")"}], 
   TraditionalForm]],ExpressionUUID->"470886c5-94ab-45ef-8b9f-b156f1607174"],
 " is given in Eq. (148)."
}], "Text",
 CellChangeTimes->{{3.821241629348072*^9, 3.8212417666826153`*^9}, 
   3.821244329160254*^9, {3.824446831776751*^9, 3.824446891912426*^9}, {
   3.824446958288844*^9, 3.824446976285934*^9}, {3.8244470133562603`*^9, 
   3.8244470319636993`*^9}, {3.824455491002157*^9, 3.824455582940255*^9}, 
   3.824457066357006*^9, 3.824457222204556*^9, {3.824881814639962*^9, 
   3.824881850805572*^9}, {3.8248819061392603`*^9, 
   3.824881920816043*^9}},ExpressionUUID->"88b3c62e-393d-4c84-b6c2-\
df5f7319301a"],

Cell[CellGroupData[{

Cell["The amplitudes in Eq. (148) before the \[Kappa]-transformation.", \
"Subsubsection",
 CellChangeTimes->{{3.8212443140506487`*^9, 3.821244323390026*^9}, {
   3.821515345479335*^9, 3.8215153841369553`*^9}, {3.8241925361217623`*^9, 
   3.8241925362692833`*^9}, 
   3.824447037420665*^9},ExpressionUUID->"ae41c377-5d34-443e-8913-\
64bf588cf526"],

Cell["\<\
In Eq. (148), the last square bracket gives zero contribution (see \
manuscript). Following are the amplitudes of diagrams in Eq. (148) that give \
non-zero contribution. Their names are associated to the amplitudes in Eq. \
(148). The expressions below are without the y-integration.\
\>", "Text",
 CellChangeTimes->{{3.82124181632094*^9, 3.82124182774026*^9}, {
   3.8212418627974863`*^9, 3.821241942644565*^9}, {3.821244331245737*^9, 
   3.821244382421048*^9}, {3.821515389200439*^9, 3.821515389632629*^9}, {
   3.821515459578261*^9, 3.821515502115487*^9}, {3.821515574685445*^9, 
   3.821515629270608*^9}, {3.824192539501627*^9, 3.8241925696697483`*^9}, {
   3.824446774022058*^9, 3.8244467859465227`*^9}, 3.8244468283614597`*^9, {
   3.824447060139889*^9, 3.824447192493248*^9}, {3.8244474727702217`*^9, 
   3.824447498257062*^9}, {3.824881939580001*^9, 
   3.8248819654605*^9}},ExpressionUUID->"6dc3d1f5-105e-4d8b-a71c-\
8f36a87d4a80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "d", ",", "a", ",", "b", ",", "c", ",", "aprime", ",", "g", ",", "z", ",", 
    "y1", ",", "y2", ",", "y", ",", "F2max", ",", "Theta", ",", "dTrans", ",",
     "a3sqrTrans", ",", "bTrans", ",", "coneTrans", ",", "ctemp", ",", 
    "ctwoTrans", ",", "gTrans", ",", "F2maxTrans", ",", "\[CapitalPsi]Max", 
    ",", "dManuscript", ",", "bManuscript", ",", "cManuscript", ",", 
    "aManuscript"}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["y1", "2"], 
      SuperscriptBox["y2", "2"]}]], 
    SqrtBox[
     RowBox[{"1", "+", "y1", "+", "y2"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", "y2"}]], "+", 
      SqrtBox[
       RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], 
    SqrtBox[
     RowBox[{"z", "+", "y1", "+", "y2"}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["z"], "-", 
      SqrtBox[
       RowBox[{"z", "+", "y1"}]], "-", 
      SqrtBox[
       RowBox[{"z", "+", "y2"}]], "+", 
      SqrtBox[
       RowBox[{"z", "+", "y1", "+", "y2"}]]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "D"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SuperscriptBox["y", "2"]]}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"z", "+", "y"}]], "-", 
      SqrtBox["z"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "y"}]], "-", "1"}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "is", " ", "A3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["y1", "2"], 
      SuperscriptBox["y2", "2"], 
      RowBox[{"(", 
       RowBox[{"y1", "-", "y2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["y2", "2"], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"z", "+", "y1"}]], "-", 
         SqrtBox["z"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"z", "+", "y2"}]], "-", 
         SqrtBox["z"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}]}]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "B"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z1_", ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["y1", "2"], 
      SuperscriptBox["y2", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["z1"], "-", 
      SqrtBox[
       RowBox[{"z1", "+", "y1"}]]}], ")"}], 
    SqrtBox[
     RowBox[{"z2", "+", "y1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox["z2"], "-", 
       SqrtBox[
        RowBox[{"z2", "+", "y1"}]], "-", 
       SqrtBox[
        RowBox[{"z2", "+", "y2"}]], "+", 
       SqrtBox[
        RowBox[{"z2", "+", "y1", "+", "y2"}]]}], ")"}], "2"]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "C"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"aprime", "[", 
    RowBox[{"y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["y", "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"z", "+", "y"}]], "-", 
       SqrtBox["z"]}], ")"}], "2"]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "is", " ", "A"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"y1", ",", "z"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aprime", "[", 
       RowBox[{"y2", ",", "z"}], "]"}], "+", 
      RowBox[{"aprime", "[", 
       RowBox[{"y2", ",", "1"}], "]"}]}], ")"}], " ", 
    RowBox[{"(*", 
     RowBox[{"g", " ", "is", " ", "the", " ", "A3", 
      RowBox[{"(", 
       RowBox[{"A", "+", "A"}], ")"}], " ", "term"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8082268086689014`*^9, 3.808226835829361*^9}, {
   3.808226947410852*^9, 3.808226960505889*^9}, {3.808227346059596*^9, 
   3.8082273528228674`*^9}, {3.808229557717507*^9, 3.808229582121536*^9}, {
   3.808229635207574*^9, 3.8082296994075894`*^9}, {3.8082297444708242`*^9, 
   3.8082297876317263`*^9}, {3.808229839801923*^9, 3.808229879760094*^9}, {
   3.8082299239116144`*^9, 3.8082299517915716`*^9}, {3.8082300002367616`*^9, 
   3.8082300922833614`*^9}, {3.808485600832582*^9, 3.8084856190933123`*^9}, {
   3.814787234786426*^9, 3.8147872459694*^9}, {3.8211732903743668`*^9, 
   3.821173307710047*^9}, {3.8211734348853807`*^9, 3.821173440149303*^9}, {
   3.821241952585329*^9, 3.8212420111705093`*^9}, 3.821516649749666*^9, {
   3.8248842276420307`*^9, 3.824884368297886*^9}},
 CellLabel->
  "In[4241]:=",ExpressionUUID->"5a913190-24a6-4437-9542-746862b432b0"],

Cell[TextData[{
 "Amplitude ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["F", "2"], "max"], "(", "\[Kappa]", ")"}], 
   TraditionalForm]],ExpressionUUID->"8073e578-2534-444a-bfbe-ff80998f6eac"],
 " in Eq. (148 ) is then given by (without the y-integration)."
}], "Text",
 CellChangeTimes->{{3.821242100690209*^9, 3.82124213689286*^9}, {
   3.821515643533638*^9, 3.8215156438390408`*^9}, {3.8241925753501*^9, 
   3.824192580981883*^9}, {3.824447599941478*^9, 3.824447600145114*^9}, {
   3.824455644803825*^9, 3.824455666913306*^9}, 
   3.8248824563384743`*^9},ExpressionUUID->"364ffe03-f717-4a48-ac8c-\
bd6238a03695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2max", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
     RowBox[{"d", "[", 
      RowBox[{"y1", ",", "y2", ",", "1"}], "]"}]}], ")"}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"y1", ",", "z"}], "]"}], 
       RowBox[{"a", "[", 
        RowBox[{"y2", ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"y1", ",", "1"}], "]"}], 
       RowBox[{"a", "[", 
        RowBox[{"y2", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
     RowBox[{"b", "[", 
      RowBox[{"y1", ",", "y2", ",", "1"}], "]"}]}], ")"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"y1", ",", "y2", ",", "1", ",", "z"}], "]"}], "+", 
     RowBox[{"c", "[", 
      RowBox[{"y1", ",", "y2", ",", "z", ",", "1"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"c", "[", 
       RowBox[{"y1", ",", "y2", ",", "1", ",", "1"}], "]"}]}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
     RowBox[{"g", "[", 
      RowBox[{"y1", ",", "y2", ",", "1"}], "]"}]}], ")"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.8212421491094637`*^9, {3.8212476694313517`*^9, 3.821247774358095*^9}},
 CellLabel->
  "In[4242]:=",ExpressionUUID->"7b56f2d9-32ce-453b-a5fc-7434fdf642df"],

Cell[TextData[{
 "Here ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{"1", "+", "\[Kappa]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a8b7226a-9694-4f44-8d54-cd304273d5a1"],
 "."
}], "Text",
 CellChangeTimes->{{3.824455669919878*^9, 3.824455676405895*^9}, {
  3.824455708026537*^9, 
  3.824455717098311*^9}},ExpressionUUID->"4e597cdf-6a61-4137-ad6d-\
613aacf1e490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression after ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "698b3398-5ac2-48e6-84a1-7aa3c5a23210"],
 "-transformation"
}], "Subsubsection",
 CellChangeTimes->{{3.821242611601231*^9, 3.821242627273535*^9}, {
  3.824882555743079*^9, 
  3.824882556690654*^9}},ExpressionUUID->"77d20cd1-a0b3-43bf-a878-\
a59493d0904b"],

Cell[TextData[{
 "For taking the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "e23425ad-b03a-42a2-aea0-5911c291eda5"],
 "-transformation in Eq (152) we use the following method. Like before, the \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "23070dd3-9047-4bd7-b90b-9f40d103fd3c"],
 "-transform of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"g", "(", "\[Kappa]", ")"}], "\[Rule]", " ", 
    RowBox[{"gg", "(", "z", ")"}]}], TraditionalForm]],ExpressionUUID->
  "13bfb6e0-dc7b-4da1-bea2-389ee41fe60e"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], TraditionalForm]],
  ExpressionUUID->"e2356052-0df2-42cf-8d1a-3533243531a5"],
 " is evaluated by"
}], "Text",
 CellChangeTimes->{{3.821243184701604*^9, 3.8212431995296717`*^9}, {
  3.821247251570734*^9, 3.8212474253892117`*^9}, {3.821515711951312*^9, 
  3.821515713616734*^9}, {3.821515770514298*^9, 3.821515772914329*^9}, {
  3.824192585814166*^9, 3.824192585965859*^9}, {3.824455761257059*^9, 
  3.8244557997561274`*^9}, {3.82445723491437*^9, 
  3.82445723882239*^9}},ExpressionUUID->"8d28ab94-80e3-47cc-9d9a-\
40c9508697a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Phi]", "<", "\[Pi]"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}], "}"}], ",", 
       RowBox[{"ComplexExpand", "[", 
        RowBox[{"g", "[", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "\[Theta]"], 
         "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[ImaginaryI]", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"%", ",", 
         RowBox[{"\[Phi]", "\[Rule]", " ", "\[Pi]"}], ",", 
         RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], ",", 
       
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], "/.", 
     RowBox[{"\[Theta]", "\[Rule]", " ", 
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}]]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"z", ">", "0"}]}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.821243184701604*^9, 3.821243209663642*^9}, 
   3.824882841201082*^9},
 CellLabel->
  "In[4243]:=",ExpressionUUID->"086d5c5f-9ddd-4ad0-8739-71b6648d44ec"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "cecd997c-2a59-43b6-8555-b6a49588e4e1"],
 "-transformed amplitudes are as follows. They are named according their \
amplitudes before the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "8d6adf6f-6ea9-489e-87fd-bb1eae082fa4"],
 "-transformation. In the expressions below z = ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]], TraditionalForm]],
  ExpressionUUID->"e7fd4106-6c67-4d62-8183-9cad643acabe"],
 ". "
}], "Text",
 CellChangeTimes->{{3.821243219854744*^9, 3.821243294595173*^9}, {
  3.821244046574709*^9, 3.82124404850278*^9}, {3.82151622441418*^9, 
  3.8215162711915607`*^9}, {3.824192600093718*^9, 3.82419261319823*^9}, {
  3.824455821479254*^9, 3.824455838656622*^9}, {3.824457242417631*^9, 
  3.8244572477647877`*^9}, {3.8248825651406183`*^9, 
  3.824882565587935*^9}},ExpressionUUID->"fb292ad2-ac9c-40e2-8a34-\
37af464c732d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"Arg", "[", "x", "]"}], "]"}], "+", "1"}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"A", " ", "smoother", " ", "analogue", " ", "of", " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], " ", "that", " ", "works", " ",
     "better", " ", "for", " ", "numerical", " ", "integration"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]], 
     SqrtBox[
      RowBox[{"1", "+", "y1", "+", "y2"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y1"}]], "-", 
       SqrtBox[
        RowBox[{"1", "+", "y2"}]], "+", 
       SqrtBox[
        RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"Abs", "[", 
          RowBox[{"y1", "+", "y2", "-", 
           SuperscriptBox["z", "2"]}], "]"}]], " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"y1", "+", "y2", "-", 
             SuperscriptBox["z", "2"]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]], "-", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], "]"}]], "-", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], "]"}]]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1", "-", "y2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              SuperscriptBox["z", "2"]], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "-", "y1", "-", "y2"}]]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1"}]]}], "+", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y2"}], "]"}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y2"}]]}]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "y1", "+", "y2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "-", 
          SqrtBox[
           RowBox[{"1", "+", "y2"}]], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}]}]}], ")"}]}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Transform", " ", "of", " ", "d", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", 
       RowBox[{"1", "+", "\[Kappa]"}]}], ")"}]}], "-", 
    RowBox[{"d", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"a3sqrTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["4", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y1"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"Abs", "[", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], "]"}]], 
          SqrtBox[
           RowBox[{"Abs", "[", 
            RowBox[{"y2", "-", 
             SuperscriptBox["z", "2"]}], "]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Theta", "[", 
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}], "]"}], "+", 
            RowBox[{"Theta", "[", 
             RowBox[{"y1", "-", 
              SuperscriptBox["z", "2"]}], "]"}], "-", "1"}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["z", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", "y1"}], ")"}]}]], 
          RowBox[{"Theta", "[", 
           RowBox[{
            SuperscriptBox["z", "2"], "-", "y1"}], "]"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["z", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", "y2"}], ")"}]}]], " ", 
          RowBox[{"Theta", "[", 
           RowBox[{
            SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}], "-", 
         SuperscriptBox["z", "2"]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "-", 
         SqrtBox[
          RowBox[{"1", "+", "y2"}]], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "y1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y2"}], ")"}]}]]}], ")"}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "transform", " ", "of", " ", "a3", 
     RowBox[{"(", 
      RowBox[{"y1", ",", 
       RowBox[{"1", "+", "\[Kappa]"}]}], ")"}], "a3", 
     RowBox[{"(", 
      RowBox[{"y2", ",", 
       RowBox[{"1", "+", "\[Kappa]"}]}], ")"}]}], "-", 
    RowBox[{"a3", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "1"}], ")"}], "a3", 
     RowBox[{"(", 
      RowBox[{"y2", ",", "1"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"], 
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y2", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], "]"}], 
           SqrtBox[
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}]]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"y2", "-", 
             SuperscriptBox["z", "2"]}], "]"}], 
           SqrtBox[
            RowBox[{"y2", "-", 
             SuperscriptBox["z", "2"]}]]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "transform", " ", "of", " ", "b", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", 
       RowBox[{"1", "+", "\[Kappa]"}]}], ")"}]}], "-", 
    RowBox[{"b", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coneTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], "=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Theta", "[", 
          RowBox[{"y1", "-", 
           SuperscriptBox["z", "2"]}], "]"}]}], 
        SqrtBox[
         RowBox[{"y1", "-", 
          SuperscriptBox["z", "2"]}]]}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]]}], ")"}]}], ")"}], 
     SqrtBox[
      RowBox[{"1", "+", "y1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]], "-", 
        SqrtBox[
         RowBox[{"1", "+", "y2"}]], "+", 
        SqrtBox[
         RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], "2"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Transform", " ", "of", " ", "c", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", 
       RowBox[{"1", "+", "\[Kappa]"}], ",", "1"}], ")"}]}], "-", 
    RowBox[{"c", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1", ",", "1"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ctemp", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"y1", "+", "y2", "-", 
       SuperscriptBox["z", "2"]}], "]"}]}], 
    SqrtBox[
     RowBox[{"Abs", "[", 
      RowBox[{"y1", "-", 
       SuperscriptBox["z", "2"]}], "]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], "]"}]]}], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "+", 
            SqrtBox[
             RowBox[{"y1", "+", "y2", "-", 
              SuperscriptBox["z", "2"]}]]}], ")"}], "2"]}], ")"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "+", 
            SqrtBox[
             RowBox[{"y1", "+", "y2", "-", 
              SuperscriptBox["z", "2"]}]]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], "]"}]]}], "+", 
            SqrtBox[
             RowBox[{"y1", "+", "y2", "-", 
              SuperscriptBox["z", "2"]}]]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]]}], ")"}], "2"]}], ")"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], "]"}]]}], "+", 
            SqrtBox[
             RowBox[{"y1", "+", "y2", "-", 
              SuperscriptBox["z", "2"]}]]}], ")"}], "2"]}], ")"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "+", 
            SqrtBox[
             RowBox[{"y1", "+", "y2", "-", 
              SuperscriptBox["z", "2"]}]]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]]}], ")"}], "2"], " ", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["z", "2"]], "-", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]]}], ")"}], "2"]}], ")"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ctwoTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y1"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ctemp", "[", 
        RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "y1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "+", "y1"}]], "-", 
           SqrtBox[
            RowBox[{"1", "+", "y2"}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], "2"]}]}], 
      ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Transform", " ", "of", " ", "c", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1", ",", 
       RowBox[{"1", "+", "\[Kappa]"}]}], ")"}]}], "-", 
    RowBox[{"c", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1", ",", "1"}], ")"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gTrans", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y1"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], "]"}]], "-", 
             SqrtBox[
              SuperscriptBox["z", "2"]]}], ")"}], "2"], 
          RowBox[{"Theta", "[", 
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Theta", "[", 
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}], "]"}]}], "-", "1"}], ")"}]}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SqrtBox[
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}]], 
          RowBox[{"Theta", "[", 
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}], "]"}], 
          RowBox[{"Theta", "[", 
           RowBox[{"y2", "-", 
            SuperscriptBox["z", "2"]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           SuperscriptBox["z", "2"]], " ", 
          SqrtBox[
           RowBox[{"y2", "-", 
            SuperscriptBox["z", "2"]}]], 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}], "]"}]], "-", 
            SqrtBox[
             SuperscriptBox["z", "2"]]}], ")"}], 
          RowBox[{"Theta", "[", 
           RowBox[{"y2", "-", 
            SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", "y2"}]]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}]], 
           RowBox[{"Theta", "[", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], "]"}]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}], "2"]}]}], ")"}]}]}],
    ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Transform", " ", "of", " ", "g", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", 
       RowBox[{"1", "+", "\[Kappa]"}], ",", "1"}], ")"}]}], "-", 
    RowBox[{"g", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "y2", ",", "1", ",", "1"}], ")"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.821242661177952*^9, 3.8212428012913837`*^9}, {
   3.821242833319913*^9, 3.8212430117317657`*^9}, {3.821243051526808*^9, 
   3.821243120736393*^9}, 3.8212433049132233`*^9, 3.8212435447405243`*^9, {
   3.8212435773257217`*^9, 3.8212436390527887`*^9}, {3.8212436860319223`*^9, 
   3.8212437330496264`*^9}, {3.8212438235461893`*^9, 3.821243972883939*^9}, 
   3.821515880847992*^9},
 CellLabel->
  "In[4245]:=",ExpressionUUID->"06d97930-9fc7-4246-a2db-9d86895dd570"],

Cell[TextData[{
 "These then give the amplitude of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "2d84f2b0-cab9-4ca9-840c-8c55a51eb22e"],
 "-transform of F2max(y1,y2,1+\[Kappa]). "
}], "Text",
 CellChangeTimes->{{3.8212433968467817`*^9, 3.8212434641034737`*^9}, {
   3.821244198378669*^9, 3.821244240115815*^9}, 3.821257723816078*^9, {
   3.821516291623912*^9, 3.82151630536033*^9}, {3.8215163639936953`*^9, 
   3.8215163822348127`*^9}, {3.8241926271194773`*^9, 3.824192627244231*^9}, {
   3.824455892231097*^9, 3.824455901407713*^9}, {3.824455938325274*^9, 
   3.824455950380465*^9}, 
   3.824457253631997*^9},ExpressionUUID->"a7aa8ac5-d0af-4ba0-bb51-\
2591c01dbad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F2maxTrans", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"a3sqrTrans", "[", 
      RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], "+", 
    RowBox[{"bTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
    RowBox[{"coneTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
    RowBox[{"ctwoTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
    RowBox[{"gTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821243469941959*^9, 3.821243520926608*^9}, {
   3.821243653268159*^9, 3.821243655715396*^9}, 3.824882851551106*^9, {
   3.824883242350686*^9, 3.824883253287903*^9}},
 CellLabel->
  "In[4253]:=",ExpressionUUID->"63a0c437-33e6-43b3-bb39-b96f8f4914f1"],

Cell[TextData[{
 "We verify this numerically by the  ",
 Cell[BoxData[
  FormBox["\[Kappa]", TraditionalForm]],ExpressionUUID->
  "ea132999-f0d1-466a-81bc-d333b12f3fa5"],
 "-transformation in Eq. (70), written in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], TraditionalForm]],
  ExpressionUUID->"585c480e-c7fc-4fc4-b8fb-077b2fb19f2a"],
 " variable (see Eq. (1) of this notebook)."
}], "Text",
 CellChangeTimes->{{3.821244058728409*^9, 3.821244116288245*^9}, {
   3.8215163855002213`*^9, 3.821516401707026*^9}, {3.8241926309104233`*^9, 
   3.8241926353902884`*^9}, {3.824455959470248*^9, 3.824455959690153*^9}, {
   3.8244559922719517`*^9, 3.824456058607194*^9}, 3.8244572574870443`*^9, {
   3.824457289697321*^9, 3.824457294065168*^9}, {3.824457332279148*^9, 
   3.824457332941143*^9}},ExpressionUUID->"0e8d571b-54c8-40b6-ae9e-\
13d15107564a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["2", "\[Pi]"], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "+", "\[Kappa]"}]], 
           RowBox[{"1", "+", "\[Kappa]", " ", "+", 
            SuperscriptBox["z", "2"]}]], 
          RowBox[{"F2maxTrans", "[", 
           RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "10"}], "]"}], ",", 
           RowBox[{"Exp", "[", "14", "]"}]}], "}"}]}], "]"}]}], "//", "Re"}], 
     ",", 
     RowBox[{
      RowBox[{"F2max", "[", 
       RowBox[{"y1", ",", "y2", ",", 
        RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.821244148367651*^9, 3.8212441832406673`*^9}, 
   3.821247806448924*^9},
 CellLabel->
  "In[4254]:=",ExpressionUUID->"ff29cd6f-f55a-4e32-a6ed-d77f9dd5e625"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.000171646551384196`"}], ",", 
   RowBox[{"-", "0.00017164617326342175`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821244256974299*^9, 3.821244270861726*^9}, {
   3.8212478089155188`*^9, 3.821247813187008*^9}, 3.8215164529266853`*^9, {
   3.821516668736576*^9, 3.821516679553322*^9}, 3.8248828558491993`*^9, {
   3.824884669737383*^9, 3.824884685782982*^9}},
 CellLabel->
  "Out[4254]=",ExpressionUUID->"016bc0a3-9496-491a-a65f-24f2eca9b8b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Explicit expression for ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "max"], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "b22cd70a-bbd5-4665-af44-f563470ee677"],
 StyleBox[" as given in Appendix I",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsubsection",
 CellChangeTimes->{{3.821244738312701*^9, 3.8212447506383247`*^9}, {
  3.8212449070130672`*^9, 3.821244947126377*^9}, {3.8244564017667103`*^9, 
  3.824456402198475*^9}},ExpressionUUID->"4f51e5de-9ea8-45ed-b209-\
13521d8fc868"],

Cell[TextData[{
 "From the definition ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "max"], TraditionalForm]],ExpressionUUID->
  "4ad7b651-3a47-4419-8b10-ae85778b6e89"],
 " in Eq. (152) and Eq. (153)  we see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalPsi]", "max"], "(", 
     RowBox[{"y1", ",", "y2", ",", 
      FractionBox[
       RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]}], ")"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}], "2"], 
     RowBox[{"F2maxTrans", "(", 
      RowBox[{"y1", ",", "y2", ",", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], ")"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cb8c669b-0e34-492a-93be-9c0c05ca21fe"],
 ". "
}], "Text",
 CellChangeTimes->{{3.821516707454596*^9, 3.8215167438273773`*^9}, {
   3.821516838782174*^9, 3.821516879903411*^9}, {3.8241926440386343`*^9, 
   3.82419264707057*^9}, {3.8244561423390493`*^9, 3.8244562262585*^9}, {
   3.824456268020336*^9, 3.82445628089852*^9}, 
   3.8244563263288193`*^9},ExpressionUUID->"b6a5f041-d543-4276-94c6-\
93c773fa271d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]Max", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["y1", "2"], 
      SuperscriptBox["y2", "2"]}], "2"], 
    RowBox[{"F2maxTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", 
      SqrtBox["z"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212447551528463`*^9, 3.821244902381448*^9}, {
  3.82124501423812*^9, 3.821245031736854*^9}, {3.821245181142354*^9, 
  3.821245181637248*^9}, {3.8212581845812187`*^9, 3.821258187094159*^9}},
 CellLabel->
  "In[4255]:=",ExpressionUUID->"647651aa-deb3-4dfa-a945-873ab4e17e38"],

Cell[TextData[{
 StyleBox["This is the explicit formula of ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalPsi]", "max"], " "}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"dc462652-ac2c-4d92-bd0e-87b7d1525a7a"],
 StyleBox[" given in Appendix I.",
  FontWeight->"Bold"],
 " The expressions in Eq. (I1) are given in an alternative form. They are \
numerically verified below."
}], "Text",
 CellChangeTimes->{{3.821246353283409*^9, 3.821246386235899*^9}, {
   3.821246463637813*^9, 3.8212465516087093`*^9}, 3.821246659212208*^9, {
   3.821516897639675*^9, 3.821516898655902*^9}, {3.821516932912655*^9, 
   3.821517015594429*^9}, {3.8244563465093117`*^9, 3.824456346646202*^9}, {
   3.8244564061011343`*^9, 
   3.824456409628478*^9}},ExpressionUUID->"584acbb7-07eb-4135-970e-\
05bd2090e0f4"],

Cell["The expression for d in Eq. (I2).", "Text",
 CellChangeTimes->{{3.821246666488323*^9, 3.821246667003579*^9}, 
   3.8212470690990963`*^9, {3.824456430821232*^9, 
   3.82445643309894*^9}},ExpressionUUID->"a8ce39e2-42ac-4cd8-b86b-\
a610f06656e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dManuscript", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", "y1", "+", "y2"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", "y1"}]], "-", 
       SqrtBox[
        RowBox[{"1", "+", "y2"}]], "+", 
       SqrtBox[
        RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"Abs", "[", 
          RowBox[{"y1", "+", "y2", "-", "z"}], "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"y1", "+", "y2", "-", "z"}], "]"}], "-", 
             RowBox[{"HeavisideTheta", "[", "z", "]"}]}], ")"}], 
           SqrtBox[
            RowBox[{"Abs", "[", "z", "]"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"y1", "+", "y2", "-", "z"}], "]"}], "-", 
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"z", "-", "y1"}], "]"}]}], ")"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"z", "-", "y1"}], "]"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"y1", "+", "y2", "-", "z"}], "]"}], "-", 
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"z", "-", "y2"}], "]"}]}], ")"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"y1", "+", "y2", "-", "z"}], "]"}], "-", 
             RowBox[{"HeavisideTheta", "[", 
              RowBox[{"z", "-", "y1", "-", "y2"}], "]"}]}], ")"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"y1", "+", "y2", "-", "z"}], "]"}]]}]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "y1", "+", "y2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "-", 
          SqrtBox[
           RowBox[{"1", "+", "y2"}]], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"verified", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"z", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y1", "2"], 
         SuperscriptBox["y2", "2"]}], "2"], 
       RowBox[{"(", 
        RowBox[{"dTrans", "[", 
         RowBox[{"y1", ",", "y2", ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"Re", "[", 
            SqrtBox[
             RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}], ")"}]}], "//",
       "Chop"}], ",", 
     RowBox[{
      RowBox[{"dManuscript", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Chop"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.821245343794005*^9, 3.821245349930448*^9}, {
  3.821245538254727*^9, 3.821245582092605*^9}, {3.8212462616093197`*^9, 
  3.821246329093645*^9}, {3.821246419846562*^9, 3.821246436108872*^9}, {
  3.824882713848321*^9, 3.824882753684208*^9}, {3.824882873796445*^9, 
  3.824882902985826*^9}},
 CellLabel->
  "In[4256]:=",ExpressionUUID->"75125c20-a79c-4cf8-a161-7d4f381b58ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "21.791932597191842`"}], ",", 
   RowBox[{"-", "21.791932597191842`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.821246329879149*^9, {3.821246437763586*^9, 3.821246443163903*^9}, 
   3.824882904659573*^9, {3.824884669772382*^9, 3.82488468582255*^9}},
 CellLabel->
  "Out[4257]=",ExpressionUUID->"e30f2ed2-8891-4477-9c34-2d15532a0846"]
}, Open  ]],

Cell["To compare with the expression for b in Eq. (I3).", "Text",
 CellChangeTimes->{
  3.821246353283409*^9, {3.8212463907931013`*^9, 3.821246390929141*^9}, {
   3.824456467339443*^9, 
   3.824456470316074*^9}},ExpressionUUID->"390ae26d-7121-43ac-982d-\
2397c200f39b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bManuscript", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"y1", "-", "y2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y2", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"y1", "-", "z"}], "]"}], 
           SqrtBox[
            RowBox[{"y1", "-", "z"}]]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"y2", "-", "z"}], "]"}], 
           SqrtBox[
            RowBox[{"y2", "-", "z"}]]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", "y2"}]], "-", "1"}], ")"}]}]}], ")"}]}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"verified", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"z", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y1", "2"], 
         SuperscriptBox["y2", "2"]}], "2"], 
       RowBox[{"(", 
        RowBox[{"bTrans", "[", 
         RowBox[{"y1", ",", "y2", ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"Re", "[", 
            SqrtBox[
             RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}], ")"}]}], "//",
       "Chop"}], ",", 
     RowBox[{
      RowBox[{"bManuscript", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Chop"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.821245343794005*^9, 3.821245349930448*^9}, {
  3.821245538254727*^9, 3.821245582092605*^9}, {3.8212462616093197`*^9, 
  3.821246329093645*^9}, {3.824882918477154*^9, 3.824882971844308*^9}},
 CellLabel->
  "In[4258]:=",ExpressionUUID->"fb521a1f-9639-4ac0-8531-805deebd09de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "188.1874031064851`"}], ",", 
   RowBox[{"-", "188.1874031064851`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.821246329879149*^9, {3.824882960827929*^9, 3.824882974959875*^9}, {
   3.824884669791232*^9, 3.82488468584022*^9}},
 CellLabel->
  "Out[4259]=",ExpressionUUID->"aa48df52-7b28-4f21-bdc9-e47968e04caf"]
}, Open  ]],

Cell["To compare with the expression for c in Eq. (I4).", "Text",
 CellChangeTimes->{
  3.821246353283409*^9, {3.8212463907931013`*^9, 3.821246390929141*^9}, {
   3.821246722924761*^9, 3.821246726385963*^9}, {3.824456478622562*^9, 
   3.824456480601852*^9}},ExpressionUUID->"ecb6b928-2da3-422f-8599-\
83427f76a44a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cManuscript", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"y1", "-", "z"}], "]"}]}], 
         SqrtBox[
          RowBox[{"y1", "-", "z"}]]}], "-", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]]}], ")"}]}], ")"}], 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "-", 
         SqrtBox[
          RowBox[{"1", "+", "y2"}]], "+", 
         SqrtBox[
          RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y1", "+", "y2", "-", "z"}], "]"}], 
         SqrtBox[
          RowBox[{"Abs", "[", 
           RowBox[{"y1", "-", "z"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox["z"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"Abs", "[", 
                    RowBox[{"y1", "-", "z"}], "]"}]]}], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]], "+", 
                 SqrtBox[
                  RowBox[{"y1", "+", "y2", "-", "z"}]]}], ")"}], "2"]}], 
             ")"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"y1", "-", "z"}], "]"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"y2", "-", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y1", "-", "z"}], "]"}]], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]], "+", 
                 SqrtBox[
                  RowBox[{"y1", "+", "y2", "-", "z"}]]}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"Abs", "[", 
                    RowBox[{"y2", "-", "z"}], "]"}]]}], "+", 
                 SqrtBox[
                  RowBox[{"y1", "+", "y2", "-", "z"}]]}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y1", "-", "z"}], "]"}]]}], ")"}], "2"]}], ")"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"y2", "-", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]]}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"Abs", "[", 
                    RowBox[{"y1", "-", "z"}], "]"}]]}], "+", 
                 SqrtBox[
                  RowBox[{"y1", "+", "y2", "-", "z"}]]}], ")"}], "2"]}], 
             ")"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"y1", "-", "z"}], "]"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y1", "-", "z"}], "]"}]], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]], "+", 
                 SqrtBox[
                  RowBox[{"y1", "+", "y2", "-", "z"}]]}], ")"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y1", "-", "z"}], "]"}]], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]]}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y1", "-", "z"}], "]"}]]}], ")"}], "2"], " ", "-", 
              
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["z"], "-", 
                 SqrtBox[
                  RowBox[{"Abs", "[", 
                   RowBox[{"y2", "-", "z"}], "]"}]]}], ")"}], "2"]}], ")"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]]}], ")"}], "2"]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"verified", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"z", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y1", "2"], 
         SuperscriptBox["y2", "2"]}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"coneTrans", "[", 
          RowBox[{"y1", ",", "y2", ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"Re", "[", 
             SqrtBox[
              RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ctwoTrans", "[", 
          RowBox[{"y1", ",", "y2", ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"Re", "[", 
             SqrtBox[
              RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}]}], 
        ")"}]}], "//", "Chop"}], ",", 
     RowBox[{
      RowBox[{"cManuscript", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Chop"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.821245343794005*^9, 3.821245349930448*^9}, {
  3.821245538254727*^9, 3.821245582092605*^9}, {3.8212462616093197`*^9, 
  3.821246329093645*^9}, {3.8212467707174273`*^9, 3.821246775403726*^9}, {
  3.8212468076923656`*^9, 3.821247048785109*^9}, {3.824882989018332*^9, 
  3.824883047776175*^9}},
 CellLabel->
  "In[4260]:=",ExpressionUUID->"de05b31b-9655-4db6-b771-11e898335c92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100.86631179752841`", ",", "100.86631179752841`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.821246329879149*^9, {3.821246904421629*^9, 3.821246919623356*^9}, {
   3.821247051970392*^9, 3.821247055758835*^9}, {3.8248830403420753`*^9, 
   3.824883048913581*^9}, 3.82488314380599*^9, {3.824884669846291*^9, 
   3.824884685911034*^9}},
 CellLabel->
  "Out[4261]=",ExpressionUUID->"ed5a03aa-b7ee-4478-b227-6d513d2a9001"]
}, Open  ]],

Cell["To compare with the expression for a in Eq. (I5).", "Text",
 CellChangeTimes->{{3.821246158777285*^9, 3.821246184099617*^9}, {
  3.824456488584009*^9, 
  3.824456490428001*^9}},ExpressionUUID->"ea9ab3ad-18a2-41b4-820d-\
96b5eadd2670"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"aManuscript", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"y1", "-", "z"}]], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y1", "-", "z"}], "]"}]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y2"}]]}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"y1", "-", "z"}]], 
         SqrtBox[
          RowBox[{"y2", "-", "z"}]], " ", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y1", "-", "z"}], "]"}], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y2", "-", "z"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox["z"], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"z", "-", "y1"}]], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["z"], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"z", "-", "y2"}]], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y2"}]]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "y2"}], 
         SqrtBox[
          RowBox[{"y1", "-", "z"}]], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y1", "-", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox["z"], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"z", "-", "y2"}]], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}]}], " ", ")"}], "2", 
         SqrtBox["z"], 
         SqrtBox[
          RowBox[{"y1", "-", "z"}]], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y1", "-", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox["z"], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"z", "-", "y1"}]], 
            RowBox[{"HeavisideTheta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}]}]}], " ", ")"}], "2", 
         SqrtBox["z"], 
         SqrtBox[
          RowBox[{"y2", "-", "z"}]], 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"y2", "-", "z"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"verified", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
     RowBox[{"z", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "100"}], "}"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y1", "2"], 
         SuperscriptBox["y2", "2"]}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"a3sqrTrans", "[", 
           RowBox[{"y1", ",", "y2", ",", 
            RowBox[{"Abs", "[", 
             RowBox[{"Re", "[", 
              SqrtBox[
               RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"gTrans", "[", 
          RowBox[{"y1", ",", "y2", ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"Re", "[", 
             SqrtBox[
              RowBox[{"Re", "[", "z", "]"}]], "]"}], "]"}]}], "]"}]}], 
        ")"}]}], "//", "Chop"}], ",", 
     RowBox[{
      RowBox[{"aManuscript", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Chop"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.821245944832377*^9, {3.8212459864103394`*^9, 3.8212460289059896`*^9}, {
   3.8212460711199627`*^9, 3.821246079591653*^9}, {3.8248831656265697`*^9, 
   3.824883217222574*^9}},
 CellLabel->
  "In[4262]:=",ExpressionUUID->"4259b481-8798-400f-9f9d-454539581125"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"351.1226543940505`", ",", "351.1226543940508`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.821246030753783*^9, 3.821246080411008*^9}, {
  3.824883208714167*^9, 3.8248832182072687`*^9}, {3.824884669866275*^9, 
  3.824884685931168*^9}},
 CellLabel->
  "Out[4263]=",ExpressionUUID->"a5bffc74-3ed2-449c-ac30-db0cc1b24d0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "pos"], TraditionalForm]],ExpressionUUID->
  "fd2cc33c-50e4-4736-8469-c3b13df05aeb"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "pos"], TraditionalForm]],ExpressionUUID->
  "1a377db6-fb7e-4be2-86d0-54ccda36acbe"],
 " in Eq. (191)"
}], "Section",
 CellChangeTimes->{{3.815910845532647*^9, 3.815910875155751*^9}, {
  3.815911981433072*^9, 3.815912030178653*^9}, {3.821238361318654*^9, 
  3.821238363089641*^9}, {3.821241552603734*^9, 3.821241553118742*^9}, {
  3.8212415847741213`*^9, 3.821241592079803*^9}, {3.821269070441368*^9, 
  3.8212690736985703`*^9}, {3.8244566052321253`*^9, 3.8244566318648367`*^9}, {
  3.824456673119171*^9, 
  3.824456678562016*^9}},ExpressionUUID->"ed1d4acb-cc82-4eb2-968a-\
9b55f28ae700"],

Cell[TextData[{
 "To evaluate expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "pos"], TraditionalForm]],ExpressionUUID->
  "0a0d23cf-e993-4024-a7f0-ce06772b6d7c"],
 " in Eq. (191) we need to evaluate ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "83af7acc-92e6-4063-93d4-c262dbb3da93"],
 "-transformation of the amplitudes in Eq. (190). "
}], "Text",
 CellChangeTimes->{{3.824456718063343*^9, 3.824456765243887*^9}, 
   3.824457270785474*^9},ExpressionUUID->"74654066-3594-4046-bd3e-\
0548433820bd"],

Cell[CellGroupData[{

Cell["Amplitudes in the formula in Eq. (190)", "Subsubsection",
 CellChangeTimes->{{3.821517251256723*^9, 3.8215172999538193`*^9}, {
   3.824261961271578*^9, 3.824261963119582*^9}, {3.824456789128107*^9, 
   3.824456789687183*^9}, 
   3.824457415544272*^9},ExpressionUUID->"8a7ab04e-2f73-4c24-a733-\
8e4bc5349ee6"],

Cell["\<\
These amplitudes are defined in Eqs. (173) and in (178)-(183). Some \
expressions are slightly modified for numerical computation, compared to what \
is written in the Manuscript.\
\>", "Text",
 CellChangeTimes->{{3.82151740917006*^9, 3.821517445301696*^9}, {
   3.8215175079276257`*^9, 3.821517568337208*^9}, {3.8241926688049726`*^9, 
   3.824192674764297*^9}, {3.8241934392588377`*^9, 3.824193454981511*^9}, {
   3.824261997632574*^9, 3.824262110139565*^9}, {3.82426214474061*^9, 
   3.824262150780849*^9}, {3.82426219078203*^9, 3.824262220150683*^9}, 
   3.8244566976225243`*^9, {3.824456804262888*^9, 3.8244568387023087`*^9}, {
   3.824883355595285*^9, 
   3.8248833572787437`*^9}},ExpressionUUID->"4f6de1b4-6cf6-4794-94e7-\
50477c46a314"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "d", ",", "u", ",", "r", ",", "c", ",", "a", ",", "h", ",", "f", ",", "g", 
    ",", "ff", ",", "gg", ",", "Asqr", ",", "F2pos", ",", "tmp", ",", 
    "AsqrTrans", ",", "pTrans", ",", "dTrans", ",", "F2posTrans", ",", 
    "cTrans", ",", "\[CapitalPsi]Pos", ",", "dManuscript", ",", "aManuscript",
     ",", "cManuscript", ",", "cTransZeroOne", ",", "cTransZeroTwo", ",", 
    "cTransOne", ",", "cTransTwo", ",", "cTransThree"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"s1_", ",", "s2_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["y", "2"]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"s2", "+", "y"}]], "-", 
      SqrtBox[
       RowBox[{"s1", "+", "y"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "+", "y"}], ")"}], "s2"}]], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "+", "y"}], ")"}], "s1"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"s1", "+", "y"}]], "-", 
      SqrtBox["s1"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"s2", "+", "y"}]], "-", 
      SqrtBox["s2"]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Expression", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "179", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"s1_", ",", "s2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["s1"], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]], "-", 
        SqrtBox[
         RowBox[{"s1", "+", "y1"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["s1"]}], "+", 
        SqrtBox["s2"], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"s1", "+", "y1"}]], "-", 
         SqrtBox["s1"]}], ")"}], "2"]}], 
     RowBox[{"2", "  ", 
      SuperscriptBox["y1", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "y2", " ", "y1", " "}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y1", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["s2"], "-", 
          SqrtBox["s1"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["s1"]}], "+", 
          SqrtBox["s2"], "-", 
          SqrtBox[
           RowBox[{"s2", "+", "y1"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["s1"]}], "+", 
          SqrtBox[
           RowBox[{"s1", "+", "y1"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"s1", "+", "y1"}]]}], "+", 
          SqrtBox[
           RowBox[{"s2", "+", "y1"}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["s1"], " ", 
        SqrtBox["s2"]}], "+", "y2", "+", 
       RowBox[{"2", " ", 
        SqrtBox["s1"], " ", 
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["s1"], " ", 
        SqrtBox[
         RowBox[{"s2", "+", "y2"}]]}]}], ")"}]}], " ", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "y2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y2"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox["s1"]}], ")"}], 
      SqrtBox["s1"]}], 
     RowBox[{" ", 
      SuperscriptBox["y2", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["s1"], "+", 
        SqrtBox["s2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s1", "+", "y2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y2"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y1"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["s1"]}], "+", 
        SqrtBox["s2"], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "-", "s2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"y2", "-", "y1"}], ")"}], "y2"}]]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Expression", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "183", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"s1_", ",", "s2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["s1"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"s2", "+", "y1"}]], "-", 
         SqrtBox[
          RowBox[{"s1", "+", "y1"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "+", "y1", "-", 
         RowBox[{
          SqrtBox["s1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox["s1"]}], "+", 
            SqrtBox["s2"], "-", 
            SqrtBox[
             RowBox[{"s2", "+", "y1"}]]}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"s1", "+", "y1"}]], "-", 
         SqrtBox["s1"]}], ")"}]}], 
      RowBox[{" ", "y1", " "}]]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"s1", "-", "s2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["s2"], "-", 
       SqrtBox["s1"], "-", 
       SqrtBox[
        RowBox[{"s1", "+", "y1"}]], "+", 
       SqrtBox[
        RowBox[{"s2", "+", "y1"}]]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"s1", "+", "y1", "+", "y2"}]], "  ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"s2", "+", "y1", "+", "y2"}]], "-", 
       SqrtBox[
        RowBox[{"s1", "+", "y1", "+", "y2"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["s1"], "-", 
       SqrtBox[
        RowBox[{"s1", "+", "y1"}]], "-", 
       SqrtBox[
        RowBox[{"s1", "+", "y2"}]], "-", 
       SqrtBox["s2"], "+", 
       SqrtBox[
        RowBox[{"s2", "+", "y1"}]], "+", 
       SqrtBox[
        RowBox[{"s2", "+", "y2"}]], "-", 
       SqrtBox[
        RowBox[{"s2", "+", "y1", "+", "y2"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox["s1"], 
         RowBox[{"y1", "+", "y2"}]], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"s1", "+", "y1", "+", "y2"}]], "-", 
          SqrtBox["s1"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["s2"], "+", 
            SqrtBox["s1"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox["s1"]}], "+", 
            SqrtBox["s2"], "-", 
            SqrtBox[
             RowBox[{"s2", "+", "y1"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"s1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{"s1", "+", "y1"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"s2", "+", "y1"}]], "-", 
            SqrtBox[
             RowBox[{"s1", "+", "y1"}]]}], ")"}]}]}], 
        RowBox[{"y2", " ", 
         RowBox[{"(", 
          RowBox[{"s2", "-", "s1"}], ")"}]}]]}], ")"}]}], "+", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "y2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y2"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox["s1"]}], ")"}], 
      SqrtBox["s1"]}], 
     RowBox[{"y2", " "}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "y2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["s1"], "+", 
        SqrtBox["s2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y2"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y2"}]], "-", 
        SqrtBox[
         RowBox[{"s1", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"s1", "+", "y1"}]], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["s1"]}], "+", 
        SqrtBox["s2"], "-", 
        SqrtBox[
         RowBox[{"s2", "+", "y1"}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "-", "s2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"y2", "-", "y1"}], ")"}]}]]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Expression", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "182", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"s1_", ",", "s2_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["y", "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"s2", "+", "y"}]], "-", 
       SqrtBox["s2"], "-", 
       SqrtBox[
        RowBox[{"s1", "+", "y"}]], "+", 
       SqrtBox["s1"]}], ")"}], "2"]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Expression", " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "173", ")"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.821270984365012*^9, 3.821271061589592*^9}, {
   3.821274496308378*^9, 3.821274530708025*^9}, {3.8214174342959347`*^9, 
   3.8214174507041473`*^9}, {3.8214174832917852`*^9, 3.821417485011252*^9}, {
   3.8214176901083193`*^9, 3.821417702653082*^9}, {3.8214179756222267`*^9, 
   3.821417985728262*^9}, {3.821418015823435*^9, 3.821418041105741*^9}, 
   3.821418828958653*^9, {3.821419039484256*^9, 3.821419043469543*^9}, {
   3.821434141919688*^9, 3.8214341447273684`*^9}, {3.82151148721313*^9, 
   3.8215114903481627`*^9}, 3.821512583588269*^9, {3.821512620122756*^9, 
   3.82151262677777*^9}, 3.82151275261683*^9, {3.82445798167666*^9, 
   3.824457994359736*^9}, {3.824883428368679*^9, 3.824883486602705*^9}, {
   3.824884387427718*^9, 3.824884445227103*^9}, {3.824884484114156*^9, 
   3.824884484618506*^9}, {3.8248845162352333`*^9, 3.824884516863306*^9}, {
   3.8248845560667543`*^9, 3.8248846555057487`*^9}},
 CellLabel->
  "In[4264]:=",ExpressionUUID->"e01841f7-02cb-4617-8c56-4b6c1149379b"],

Cell["\<\
A combination of these expressions give the amplitudes in Eq. (190), \
particularly in Eqs. (178) and (181).\
\>", "Text",
 CellChangeTimes->{{3.821517456535885*^9, 3.8215174684066277`*^9}, {
  3.821517584913361*^9, 3.82151762637064*^9}, {3.8241926793268967`*^9, 
  3.8241926855345917`*^9}, {3.824262242847179*^9, 3.824262298192731*^9}, {
  3.824456885963058*^9, 3.824456912319042*^9}, {3.824456942437552*^9, 
  3.824456959899581*^9}, {3.82445744140277*^9, 3.824457449943635*^9}, {
  3.824883539759349*^9, 
  3.824883544226202*^9}},ExpressionUUID->"b07db6d8-e8f1-4cf5-9288-\
377a6766a143"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Asqr", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "z", ",", "y1"}], "]"}], 
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "z", ",", "y2"}], "]"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SuperscriptBox["A", "2"], " ", "term", " ", "in", " ", "Eq", 
     RowBox[{"(", "190", ")"}], " ", "without", " ", "the", " ", "y"}], "-", 
    "integration"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{"1", "+", 
      SqrtBox["z"]}]], 
    FractionBox["1", 
     RowBox[{"y1", " ", "y2"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"y2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "z", ",", "y1"}], "]"}]}], 
       RowBox[{"y2", "-", "y1"}]], "+", 
      FractionBox[
       RowBox[{"y1", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "z", ",", "y2"}], "]"}]}], 
       RowBox[{"y1", "-", "y2"}]]}], ")"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "D", " ", "term", " ", "in", " ", "Eq", 
     RowBox[{"(", "190", ")"}], " ", "and", " ", "Eq", 
     RowBox[{"(", "178", ")"}], " ", "without", " ", "the", " ", "y"}], "-", 
    "integration"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["4", 
     RowBox[{"1", "+", 
      SqrtBox["z"]}]], 
    FractionBox["1", 
     RowBox[{"y1", " ", "y2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "z", ",", "y1", ",", "y2"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"z", ",", "1", ",", "y1", ",", "y2"}], "]"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"1", ",", "z", ",", "y1", ",", "y2"}], "]"}], "+", 
        RowBox[{"g", "[", 
         RowBox[{"z", ",", "1", ",", "y1", ",", "y2"}], "]"}]}], "y1"]}], 
     ")"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "C", " ", "term", " ", "in", " ", "Eq", 
     RowBox[{"(", "190", ")"}], " ", "and", " ", "Eq", 
     RowBox[{"(", "181", ")"}], " ", "without", " ", "the", " ", "y"}], "-", 
    "integration"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.821418957681542*^9, 3.821418958201046*^9}, {
   3.821418992298712*^9, 3.821419100244721*^9}, {3.8214198042337027`*^9, 
   3.8214198232167253`*^9}, {3.821420529919168*^9, 3.821420540947939*^9}, {
   3.82142064196686*^9, 3.821420643326866*^9}, {3.821420691932324*^9, 
   3.8214206951043*^9}, {3.821433804731245*^9, 3.82143388870781*^9}, {
   3.821434322124255*^9, 3.821434383421475*^9}, {3.8214344402071342`*^9, 
   3.82143444153505*^9}, {3.821492544518824*^9, 3.821492567151041*^9}, {
   3.821510311753221*^9, 3.8215103177580347`*^9}, 3.821510379423184*^9, {
   3.821510526410913*^9, 3.82151054519534*^9}, {3.821510612916791*^9, 
   3.821510651493903*^9}, {3.821511519222064*^9, 3.821511536793871*^9}, {
   3.821511612872617*^9, 3.821511716873721*^9}, {3.8215128087524853`*^9, 
   3.821512835702561*^9}, {3.8215131384949913`*^9, 3.821513139395776*^9}, 
   3.821513336624073*^9, {3.821513389230701*^9, 3.821513393877096*^9}, {
   3.821513576003471*^9, 3.8215135866911707`*^9}, {3.8215176546441727`*^9, 
   3.821517655100327*^9}, {3.824262339357108*^9, 3.824262385419985*^9}, {
   3.8244569719492807`*^9, 3.824456991934166*^9}, {3.824458005236858*^9, 
   3.82445801205862*^9}, {3.824458083350884*^9, 3.8244580986296663`*^9}, {
   3.824458136560223*^9, 3.82445816541527*^9}, {3.8244582076218348`*^9, 
   3.824458212131016*^9}, {3.8244584604595747`*^9, 3.824458460613686*^9}, {
   3.8248835987465563`*^9, 3.824883618567971*^9}},
 CellLabel->
  "In[4266]:=",ExpressionUUID->"3d080e3c-0307-48bf-9775-6adfc307a079"],

Cell[TextData[{
 "In terms of these amplitudes, the terms inside the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "89848f7b-8782-4dc2-9bce-5863a22cddba"],
 "-transform in Eq. (190) give (without the y-integrations)"
}], "Text",
 CellChangeTimes->{{3.824265168376996*^9, 3.824265242846143*^9}, {
   3.824265292135363*^9, 3.8242653622251797`*^9}, 3.82445739568748*^9, {
   3.824457503843329*^9, 3.8244575223332977`*^9}, {3.8244582448946733`*^9, 
   3.8244582507627983`*^9}, 
   3.824780502221161*^9},ExpressionUUID->"6866111a-5765-49a9-b6aa-\
576857aa69ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2pos", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
   RowBox[{"d", "[", 
    RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Asqr", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.824265263663767*^9, 3.8242652856317368`*^9}, {
  3.824458215762538*^9, 3.8244582198273697`*^9}},
 CellLabel->
  "In[4267]:=",ExpressionUUID->"a3eb790c-e54b-48ae-87d7-cb7071df81ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Their \[Kappa]-transformation", "Subsubsection",
 CellChangeTimes->{{3.821242611601231*^9, 3.821242627273535*^9}, {
  3.821517719428912*^9, 
  3.821517720125101*^9}},ExpressionUUID->"e41dc16c-0e07-4010-bcba-\
dfad981e2170"],

Cell[TextData[{
 "For their ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "96e8c972-de41-4cea-8781-9dc22e3dcdd4"],
 "-transformation we exchange the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1054ad13-32c0-44c0-8969-2454b73c696d"],
 "-transform and the y-integrations. Then, for the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "da616fd8-d69b-4807-8a73-2d390bc613bb"],
 "-transformation, we use the following method (same as in previous \
examples). The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf859358-f549-4974-b606-3a9cef85b3d4"],
 "-transform of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"g", "(", "\[Kappa]", ")"}], "\[Rule]", " ", 
    RowBox[{"gg", "(", "z", ")"}]}], TraditionalForm]],ExpressionUUID->
  "ecdd1552-27f8-4c77-b11c-44827e3250a5"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], TraditionalForm]],
  ExpressionUUID->"40d3fa54-58db-45e4-94d0-d4ad151ae186"],
 " is evaluated by"
}], "Text",
 CellChangeTimes->{{3.821243184701604*^9, 3.8212431995296717`*^9}, {
   3.821247251570734*^9, 3.8212474253892117`*^9}, {3.821517708100781*^9, 
   3.8215177102530603`*^9}, {3.824262397171238*^9, 3.824262416971624*^9}, {
   3.82445827336202*^9, 3.824458332221496*^9}, {3.8247805458040113`*^9, 
   3.824780561350993*^9}, 
   3.8248836927072*^9},ExpressionUUID->"1cdec543-5aa9-44ee-86ae-e0287b13b805"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Phi]", "<", "\[Pi]"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}], "}"}], ",", 
       RowBox[{"ComplexExpand", "[", 
        RowBox[{"g", "[", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "\[Theta]"], 
         "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[ImaginaryI]", "\[Rule]", " ", "0"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"%", ",", 
         RowBox[{"\[Phi]", "\[Rule]", " ", "\[Pi]"}], ",", 
         RowBox[{"Direction", "\[Rule]", "\"\<FromBelow\>\""}]}], "]"}], ",", 
       
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"y1", ">", "0"}], "&&", 
         RowBox[{"y2", ">", "0"}], "&&", 
         RowBox[{"0", "<", "\[Theta]", "<", "1"}]}]}]}], "]"}], "/.", 
     RowBox[{"\[Theta]", "\[Rule]", " ", 
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}]]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"y1", ">", "0"}], "&&", 
      RowBox[{"y2", ">", "0"}], "&&", 
      RowBox[{"z", ">", "0"}]}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.821511749224156*^9, 3.821511779347816*^9}, 
   3.8244588383194933`*^9},
 CellLabel->
  "In[4268]:=",ExpressionUUID->"318c855a-552d-4850-ab60-4d8cc86a1d0d"],

Cell[TextData[{
 "Results of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f8e7bb08-f242-4aad-a42c-1d2477aee695"],
 "-transformation are as follows. Transformation of Asqr(y1,y2,1+\[Kappa]) is \
the following."
}], "Text",
 CellChangeTimes->{{3.821511806993487*^9, 3.821511816427492*^9}, {
  3.821517749189938*^9, 3.8215177665022373`*^9}, {3.8242624263880377`*^9, 
  3.8242624316920147`*^9}, {3.82445834358849*^9, 3.824458349249517*^9}, {
  3.824458381410839*^9, 3.824458400669791*^9}, {3.824458853460073*^9, 
  3.824458854479187*^9}},ExpressionUUID->"c92cddac-9485-49ed-a448-\
0e92d95dba22"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"Arg", "[", "x", "]"}], "]"}], "+", "1"}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"A", " ", "smoother", " ", "analogue", " ", "of", " ", 
    RowBox[{"HeavisideTheta", "[", "x", "]"}], " ", "that", " ", "works", " ",
     "better", " ", "for", " ", "numerical", " ", "integration"}], "*)"}], 
  ";", " ", 
  RowBox[{
   RowBox[{"tmp", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"2", "+", 
    RowBox[{"2", " ", "y1"}], "-", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "+", "y1"}]]}], "-", 
    RowBox[{"2", "y2", 
     SqrtBox[
      RowBox[{"1", "+", "y1"}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"y1", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"6", " ", 
     SqrtBox[
      RowBox[{"1", "+", "y1"}]], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "y1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
    FractionBox[
     SuperscriptBox["z", "4"], "2"], "+", 
    FractionBox[
     RowBox[{"y1", " ", "y2"}], "2"], "+", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"y1", "-", 
       SuperscriptBox["z", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", 
        SqrtBox[
         RowBox[{"1", "+", "y2"}]]}], "+", 
       RowBox[{"(", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", "y2"}]], 
        SqrtBox[
         RowBox[{"y2", "-", 
          SuperscriptBox["z", "2"]}]], " ", 
        RowBox[{"Theta", "[", 
         RowBox[{"y2", "-", 
          SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], "-", 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"y2", "-", 
        SuperscriptBox["z", "2"]}], "]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y1", 
           RowBox[{"(", 
            RowBox[{"1", "-", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]], "-", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", "y1"}]]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"Theta", "[", 
         RowBox[{"y2", "-", 
          SuperscriptBox["z", "2"]}], "]"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "y1", "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", "y1"}]]}], "+", "2", "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", "y2"}]]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "y1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"Theta", "[", 
         RowBox[{
          RowBox[{"-", "y2"}], "+", 
          SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Abs", "[", 
      RowBox[{"y1", "-", 
       SuperscriptBox["z", "2"]}], "]"}], " ", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"y2", "-", 
        SuperscriptBox["z", "2"]}], "]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], "-", 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"Theta", "[", 
         RowBox[{
          SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Abs", "[", 
      RowBox[{"y1", "-", 
       SuperscriptBox["z", "2"]}], "]"}], " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"y2", "-", 
       SuperscriptBox["z", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], "-", 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}], "-", 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"y1", "-", 
        SuperscriptBox["z", "2"]}], "]"}]], 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"y2", "-", 
        SuperscriptBox["z", "2"]}], "]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y2"}]], "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"y2", "-", 
             SuperscriptBox["z", "2"]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{
             RowBox[{"-", "y1"}], "+", 
             SuperscriptBox["z", "2"]}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{
             RowBox[{"-", "y2"}], "+", 
             SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y2"}]]}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{
             SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"y2", "-", 
             SuperscriptBox["z", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{
   RowBox[{"AsqrTrans", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"tmp", "[", 
       RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
      RowBox[{"tmp", "[", 
       RowBox[{"y2", ",", "y1", ",", "z"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"transform", " ", "of", " ", "Asqr"}], " ", "*)"}], ";"}]], "Input",\

 CellChangeTimes->{
  3.8214239751554003`*^9, {3.82142403615413*^9, 3.821424046361315*^9}, 
   3.821433615958704*^9, {3.821511831302577*^9, 3.821511967895994*^9}, 
   3.821512358792242*^9, {3.821513240981913*^9, 3.8215132519325447`*^9}, 
   3.82151345370358*^9, {3.8244585381732483`*^9, 3.824458560795392*^9}, 
   3.824458797674637*^9, {3.824461505289205*^9, 3.824461615512506*^9}, {
   3.824461664283925*^9, 3.8244617364643183`*^9}, 3.824461794829543*^9, {
   3.824461857981258*^9, 3.8244618728428802`*^9}, {3.824461909734783*^9, 
   3.8244619129950447`*^9}, {3.824461994294896*^9, 3.824462006328226*^9}, {
   3.824462038482191*^9, 3.82446204362991*^9}, {3.824462142754719*^9, 
   3.8244622053996887`*^9}, {3.824462257608287*^9, 3.82446225779783*^9}, {
   3.824462293120311*^9, 3.824462371222043*^9}, {3.8244624595800543`*^9, 
   3.824462465617022*^9}, {3.8244625687213097`*^9, 3.824462581590438*^9}, {
   3.824462644444569*^9, 3.8244629082674627`*^9}, {3.82446294183899*^9, 
   3.8244630510868073`*^9}, {3.824463106171962*^9, 3.824463137913122*^9}, {
   3.824463267254899*^9, 3.824463298928904*^9}, {3.824463377619145*^9, 
   3.8244634143169947`*^9}, {3.824466811686831*^9, 3.824466816231946*^9}, {
   3.824466857929933*^9, 3.824466898214686*^9}, {3.824466945463978*^9, 
   3.8244669774292107`*^9}, {3.824467171575295*^9, 3.8244671895039473`*^9}, {
   3.82446722098668*^9, 3.8244672821003428`*^9}, {3.8244673393464947`*^9, 
   3.824467359387939*^9}, {3.824469898034446*^9, 3.824469907757497*^9}, {
   3.8244704598336353`*^9, 3.824470519688047*^9}, {3.824472391470854*^9, 
   3.824472443741061*^9}, {3.824472554188786*^9, 3.824472585457582*^9}, {
   3.824472915426858*^9, 3.824472944183064*^9}, {3.824473201346277*^9, 
   3.824473262017272*^9}, {3.8244736556939497`*^9, 3.82447368940326*^9}, {
   3.8244740507753887`*^9, 3.824474074142568*^9}, {3.8244741941236677`*^9, 
   3.824474200983431*^9}, {3.8244742791831007`*^9, 3.824474303775084*^9}, {
   3.824474374814702*^9, 3.8244743805139313`*^9}, {3.824474455115738*^9, 
   3.82447445602949*^9}, {3.824474488818829*^9, 3.824474496581917*^9}, {
   3.824474649101554*^9, 3.824474694043468*^9}, {3.824475515943623*^9, 
   3.824475540503646*^9}, 3.824475576866906*^9, {3.8244756121347733`*^9, 
   3.824475644696466*^9}, {3.824475795177217*^9, 3.8244758032398577`*^9}, {
   3.824475847297554*^9, 3.824475873457842*^9}, 3.8244759847127533`*^9, {
   3.8244763250446243`*^9, 3.824476358103879*^9}, {3.8244765885211887`*^9, 
   3.8244765993338947`*^9}, {3.824477011295223*^9, 3.824477062435122*^9}, {
   3.8244772481552267`*^9, 3.824477250452262*^9}, {3.8244772959554653`*^9, 
   3.8244773751294622`*^9}, {3.8244775269788647`*^9, 3.824477535338945*^9}, {
   3.8244776369929132`*^9, 3.824477640168808*^9}, {3.824477817605558*^9, 
   3.824477844356551*^9}, 3.824477886416098*^9, {3.824773156938126*^9, 
   3.824773170038437*^9}, {3.82477324117951*^9, 3.824773299768612*^9}, {
   3.824773412454664*^9, 3.824773424328514*^9}, {3.824773505553316*^9, 
   3.824773506484407*^9}, {3.824773752569995*^9, 3.824773801677516*^9}, {
   3.824774561450706*^9, 3.824774568224251*^9}, {3.824774642485352*^9, 
   3.824774659689323*^9}, {3.82477673913992*^9, 3.824776767695838*^9}, {
   3.824776950401347*^9, 3.824776980384344*^9}, 3.824777082393826*^9, {
   3.8247771693172083`*^9, 3.8247771798418818`*^9}, {3.824777252807542*^9, 
   3.824777332600326*^9}, {3.824777389196115*^9, 3.8247773955754833`*^9}, {
   3.824777477332384*^9, 3.824777485501437*^9}, 3.824777677626657*^9, {
   3.824778264303584*^9, 3.82477838168946*^9}, {3.824778471741013*^9, 
   3.8247784783124332`*^9}, {3.824778574822507*^9, 3.8247785775631437`*^9}, 
   3.824778739960734*^9, {3.82477879017181*^9, 3.8247787967238827`*^9}, {
   3.824778828307*^9, 3.8247788790125303`*^9}, {3.824778970797723*^9, 
   3.8247789778419447`*^9}, {3.8247792462171793`*^9, 3.824779250344592*^9}},
 CellLabel->
  "In[4270]:=",ExpressionUUID->"a149bbf0-e4d7-47fd-a163-1668e9c0ceb0"],

Cell["\<\
We verify the transformation by the \[Kappa]-transformation in Eq. (1) of \
this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8215134804900417`*^9, 3.8215134858388968`*^9}, {
  3.821517775619975*^9, 3.821517801902706*^9}, {3.824192690430895*^9, 
  3.824192691342733*^9}, {3.824262520942153*^9, 3.8242625435105247`*^9}, {
  3.824457823067945*^9, 3.824457823258947*^9}, {3.824458505421319*^9, 
  3.824458523139185*^9}},ExpressionUUID->"f19490bd-618b-4554-96dc-\
b12136114669"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y1", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y2", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["2", "\[Pi]"], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"1", "+", "\[Kappa]"}]], 
            RowBox[{"1", "+", "\[Kappa]", " ", "+", 
             SuperscriptBox["z", "2"]}]], 
           RowBox[{"AsqrTrans", "[", 
            RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "10"}], "]"}], ",", 
            RowBox[{"Exp", "[", "10", "]"}]}], "}"}]}], "]"}]}], "//", "Re"}],
       ",", 
      RowBox[{
       RowBox[{"Asqr", "[", 
        RowBox[{"y1", ",", "y2", ",", 
         RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
   "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.821513463758046*^9, 3.821513472623686*^9}, {
   3.82426134553752*^9, 3.82426134752013*^9}, {3.824473885843772*^9, 
   3.8244739062964*^9}, {3.824474110901692*^9, 3.824474111564919*^9}, 
   3.8244745419821777`*^9, 3.824474572966558*^9, {3.824777879065832*^9, 
   3.82477788080087*^9}, 3.8247784478275957`*^9},
 CellLabel->
  "In[4271]:=",ExpressionUUID->"543890d8-2387-4480-b283-ef181989a9c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.661232013580426`*^-6", ",", "7.697885597636073`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8215134748165283`*^9, {3.8215181321550303`*^9, 3.8215181461651373`*^9}, 
   3.824264593730798*^9, 3.824265502622087*^9, {3.8244585654396*^9, 
   3.8244585695453987`*^9}, {3.824458807343998*^9, 3.824458814196549*^9}, 
   3.824473792358382*^9, {3.824473836508162*^9, 3.824473924027836*^9}, {
   3.8244741010069838`*^9, 3.8244741477762136`*^9}, {3.824474543843721*^9, 
   3.8244745774179*^9}, {3.824778451304792*^9, 3.824778455319175*^9}, {
   3.8247785831589413`*^9, 3.824778617008048*^9}, {3.824778745198905*^9, 
   3.824778809782138*^9}, {3.8247788428026867`*^9, 3.824778848937377*^9}, {
   3.824778883723784*^9, 3.824778899879252*^9}, {3.8247789857365913`*^9, 
   3.82477901711178*^9}, {3.824779254592153*^9, 3.8247792615179768`*^9}, 
   3.824883727210037*^9, {3.824883774139723*^9, 3.824883777051464*^9}, {
   3.8248846702966213`*^9, 3.824884686384695*^9}},
 CellLabel->
  "Out[4271]=",ExpressionUUID->"e866ff90-c521-4c80-a3a1-56efa76e7196"]
}, Open  ]],

Cell["Transform of the amplitude d(y1,y2,z) is", "Text",
 CellChangeTimes->{{3.8215178134493113`*^9, 
  3.821517827367654*^9}},ExpressionUUID->"48eb1831-7b6b-4b8b-9f69-\
6162d546870a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pTrans", "[", 
    RowBox[{"y1_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"1", "+", "y1"}]], "+", 
    SuperscriptBox["z", "2"], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"y1", "-", 
        SuperscriptBox["z", "2"]}], "]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", "y1"}]]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Arg", "[", 
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"z", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Arg", "[", 
           RowBox[{"y1", "-", 
            SuperscriptBox["z", "2"]}], "]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dTrans", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y1", " ", "y2"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["y2", "2"], " ", 
         RowBox[{"pTrans", "[", 
          RowBox[{"y1", ",", "z"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"pTrans", "[", 
          RowBox[{"y2", ",", "z"}], "]"}]}]}], 
       RowBox[{" ", 
        RowBox[{"(", 
         RowBox[{"y1", "-", "y2"}], ")"}], " "}]]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"transform", " ", "of", " ", "d"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.8214239751554003`*^9, {3.82142403615413*^9, 3.821424046361315*^9}, 
   3.821433615958704*^9, {3.821511831302577*^9, 3.821511967895994*^9}, 
   3.821512358792242*^9, {3.821513240981913*^9, 3.8215132519325447`*^9}, 
   3.82151345370358*^9, {3.821513499128653*^9, 3.821513524680498*^9}, {
   3.824458899572269*^9, 3.824458952590424*^9}, {3.824459956471932*^9, 
   3.8244599573791237`*^9}},
 CellLabel->
  "In[4272]:=",ExpressionUUID->"353483e5-77ad-4fef-a92e-d69454a0d4b0"],

Cell["\<\
We verify the transformation by the \[Kappa]-transformation in Eq. (1) of \
this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8215135277614594`*^9, 3.821513532992275*^9}, {
  3.821517837744156*^9, 3.821517839668413*^9}, {3.8242646188305197`*^9, 
  3.8242646264944887`*^9}, {3.8244578038792133`*^9, 3.8244578041246862`*^9}, {
  3.824459068584193*^9, 
  3.8244590808255672`*^9}},ExpressionUUID->"94298488-bc7e-4afa-af47-\
b3fe7d3e7de0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y1", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
     RowBox[{"y2", "=", 
      RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["2", "\[Pi]"], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "+", "\[Kappa]"}]], 
           RowBox[{"1", "+", "\[Kappa]", " ", "+", 
            SuperscriptBox["z", "2"]}]], 
          RowBox[{"dTrans", "[", 
           RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "10"}], "]"}], ",", 
           RowBox[{"Exp", "[", "10", "]"}]}], "}"}]}], "]"}]}], "//", "Re"}], 
     ",", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"y1", ",", "y2", ",", 
        RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8214239751554003`*^9, {3.82142403615413*^9, 3.821424046361315*^9}, 
   3.821433615958704*^9, {3.821511831302577*^9, 3.8215119191983833`*^9}, {
   3.8215119768935823`*^9, 3.821511981758185*^9}, 3.821513322488639*^9},
 CellLabel->
  "In[4274]:=",ExpressionUUID->"86553786-30cf-4ec4-9acf-469b49485596"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00128747738052339`", ",", "0.0012878395061905606`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.821513324607531*^9, 3.8215133563936253`*^9}, 
   3.821513434492015*^9, {3.8215181610565777`*^9, 3.82151817061482*^9}, 
   3.8242646314793262`*^9, {3.824265490084426*^9, 3.8242654932001877`*^9}, {
   3.824458919019685*^9, 3.824458926409857*^9}, 3.824458957763939*^9, {
   3.824459971163254*^9, 3.8244599742505074`*^9}, 3.8248837458775454`*^9, {
   3.82488378483044*^9, 3.824883789031658*^9}, {3.8248846704000483`*^9, 
   3.824884686471448*^9}},
 CellLabel->
  "Out[4274]=",ExpressionUUID->"31e6bce0-fc93-4167-8107-89a71623ffde"]
}, Open  ]],

Cell["\<\
Transformation of the amplitude  c(y1,y2,z) gives an expression which we have \
been unsuccessful to simplify.  It has a long expression, given below\
\>", "Text",
 CellChangeTimes->{{3.821517863779174*^9, 3.821517948531075*^9}, {
  3.8242606587382193`*^9, 3.824260676706664*^9}, {3.8242646412069387`*^9, 
  3.824264675671927*^9}, {3.8244589670303802`*^9, 3.8244589938426743`*^9}, {
  3.824459096892009*^9, 
  3.82445909841123*^9}},ExpressionUUID->"fcd3cdf7-1ac8-40b7-a079-\
6312a7394ed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cTrans", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"y1", " ", "y2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"cTransZeroOne", "[", 
           RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], 
          RowBox[{"Theta", "[", 
           RowBox[{"y1", "+", "y2", "-", 
            SuperscriptBox["z", "2"]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"cTransZeroTwo", "[", 
           RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], 
          RowBox[{"Theta", "[", 
           RowBox[{
            SuperscriptBox["z", "2"], "-", "y1", "-", "y2"}], "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y1"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"cTransOne", "[", 
        RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{
         SuperscriptBox["z", "2"], "-", "y2"}], "]"}], 
       RowBox[{"cTransTwo", "[", 
        RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"y1", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"y2", "-", 
         SuperscriptBox["z", "2"]}], "]"}], 
       RowBox[{"cTransThree", "[", 
        RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"transform", " ", "of", " ", "c"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.824260765025033*^9, 3.82426083777034*^9}, {
  3.8242609898734493`*^9, 3.82426100285649*^9}, {3.824459009583191*^9, 
  3.8244590208413143`*^9}, {3.824883811103408*^9, 3.824883825079661*^9}},
 CellLabel->
  "In[4275]:=",ExpressionUUID->"7ebf8106-252e-49f0-bd2c-e81178804d39"],

Cell["\<\
The functions on the right hand side are defined at the end of this notebook. \
The result can be verified numerically by the  \[Kappa]-transformation in Eq. \
(1) of this notebook. \
\>", "Text",
 CellChangeTimes->{{3.8242610866283216`*^9, 3.824261206304987*^9}, {
   3.824459113528553*^9, 3.824459130994245*^9}, {3.8247808144938087`*^9, 
   3.824780815515361*^9}, 
   3.824884763833055*^9},ExpressionUUID->"1537c0fd-fd64-4e34-8afa-\
0844cd09f9d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Evaluate", " ", "the", " ", "very", " ", "last", " ", "cell"}], 
     ",", " ", 
     RowBox[{"before", " ", "executing", " ", "this", " ", "cell"}]}], "*)"}],
   
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
       RowBox[{"y1", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
       RowBox[{"y2", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Pi]"], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{"1", "+", "\[Kappa]"}]], 
             RowBox[{"1", "+", "\[Kappa]", " ", "+", 
              SuperscriptBox["z", "2"]}]], 
            RowBox[{"Re", "[", 
             RowBox[{"cTrans", "[", 
              RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", "10"}], "]"}], ",", 
             RowBox[{"Exp", "[", "10", "]"}]}], "}"}]}], "]"}]}], "//", 
        "Re"}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"y1", ",", "y2", ",", 
          RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
    "]"}], "//", "Quiet"}]}]], "Input",
 CellChangeTimes->{{3.824260765025033*^9, 3.8242607807981043`*^9}, {
  3.824261071003297*^9, 3.824261073869154*^9}, {3.8242654628702173`*^9, 
  3.824265463645047*^9}, {3.824884770036406*^9, 3.824884827263393*^9}, {
  3.82488487869655*^9, 3.82488487941562*^9}},
 CellLabel->
  "In[4296]:=",ExpressionUUID->"6e91a5d4-484f-4f06-bd9c-4ed555175d32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.000015612495590608996`"}], ",", 
   RowBox[{"-", "0.000015621763823909794`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.824260968266057*^9, 3.8242609741668997`*^9}, {
   3.824261056206491*^9, 3.824261082314967*^9}, 3.8242646942477694`*^9, {
   3.824265457986134*^9, 3.8242654753314257`*^9}, {3.824459045289069*^9, 
   3.824459051557218*^9}, 3.8248838391062717`*^9, {3.824884670835244*^9, 
   3.8248846868671703`*^9}, 3.8248849000981283`*^9},
 CellLabel->
  "Out[4296]=",ExpressionUUID->"dada6cfe-421a-48ce-b84f-8a2070ab35b2"]
}, Open  ]],

Cell[TextData[{
 "Combining these results together we get the amplitude of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26fdca3a-5e09-4068-b16a-6f3f6ff66da1"],
 "-transformation in Eq. (190) (without the y-integrations)."
}], "Text",
 CellChangeTimes->{{3.8212433968467817`*^9, 3.8212434641034737`*^9}, {
   3.821244198378669*^9, 3.821244240115815*^9}, 3.821257723816078*^9, {
   3.821516291623912*^9, 3.82151630536033*^9}, {3.8215163639936953`*^9, 
   3.8215163822348127`*^9}, {3.8241926271194773`*^9, 3.824192627244231*^9}, {
   3.824261618015244*^9, 3.824261619783209*^9}, {3.82426472260119*^9, 
   3.824264778226722*^9}, {3.8244577948624077`*^9, 3.824457795113757*^9}, {
   3.824459142601053*^9, 3.82445927490481*^9}, 3.8244594432238007`*^9, {
   3.824883870564534*^9, 
   3.8248838719894743`*^9}},ExpressionUUID->"218f70b7-7eac-4d84-aff3-\
7bf4302f391a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2posTrans", "[", 
   RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cTrans", "[", 
    RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
   RowBox[{"dTrans", "[", 
    RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"AsqrTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821243469941959*^9, 3.821243520926608*^9}, {
   3.821243653268159*^9, 3.821243655715396*^9}, {3.824261646025263*^9, 
   3.8242616864336243`*^9}, 3.824261844721944*^9, {3.8242650384544783`*^9, 
   3.824265043649543*^9}, {3.8242651172366257`*^9, 3.824265124355577*^9}, {
   3.8244592943429327`*^9, 3.824459302191596*^9}, {3.8247778966802588`*^9, 
   3.824777907048842*^9}, 3.824778097885906*^9, 3.8247784986427937`*^9},
 CellLabel->
  "In[4297]:=",ExpressionUUID->"70e18bf3-aee3-48d0-a3d6-30fd656afbe3"],

Cell["\<\
We verify this numerically by the \[Kappa]-transformation in Eq. (1) of this \
notebook.\
\>", "Text",ExpressionUUID->"9c69a719-c285-41b0-9536-f5bbe65f4116"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y1", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y2", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["2", "\[Pi]"], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"1", "+", "\[Kappa]"}]], 
            RowBox[{"1", "+", "\[Kappa]", " ", "+", 
             SuperscriptBox["z", "2"]}]], 
           RowBox[{"Re", "[", 
            RowBox[{"F2posTrans", "[", 
             RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "10"}], "]"}], ",", 
            RowBox[{"Exp", "[", "10", "]"}]}], "}"}]}], "]"}]}], "//", "Re"}],
       ",", 
      RowBox[{
       RowBox[{"F2pos", "[", 
        RowBox[{"y1", ",", "y2", ",", 
         RowBox[{"1", "+", "\[Kappa]"}]}], "]"}], "//", "N"}]}], "}"}]}], 
   "]"}], "//", "Quiet"}]], "Input",
 CellChangeTimes->{{3.821244148367651*^9, 3.8212441832406673`*^9}, 
   3.821247806448924*^9, {3.8242650628831987`*^9, 3.824265064490789*^9}, {
   3.824265390378872*^9, 3.8242653921867523`*^9}, {3.824265545774769*^9, 
   3.824265612539158*^9}},
 CellLabel->
  "In[4298]:=",ExpressionUUID->"576063ff-4c2b-4f88-af51-80be19a60902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.100168752693497`*^-6", ",", "7.100959986974332`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8242653942953453`*^9, {3.824265532526141*^9, 3.8242656137874393`*^9}, {
   3.8244593986810513`*^9, 3.824459405819705*^9}, {3.824461366646964*^9, 
   3.8244613777869873`*^9}, {3.824778101910288*^9, 3.824778140460997*^9}, {
   3.824778174431521*^9, 3.824778245670644*^9}, 3.824778502456004*^9, {
   3.824779027334045*^9, 3.8247790350441437`*^9}, {3.824883878542671*^9, 
   3.82488388285784*^9}, {3.824883915125867*^9, 3.824883929073327*^9}, {
   3.824884671348394*^9, 3.824884687382326*^9}, 3.824884907908107*^9},
 CellLabel->
  "Out[4298]=",ExpressionUUID->"ede6a921-e08f-40f7-8fa2-4c64dfaf9fcf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Explicit expression for ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "pos"], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "ab0c594d-12f3-484b-b64f-7658cf452465"],
 StyleBox[" as given in Appendix K",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsubsection",
 CellChangeTimes->{{3.821244738312701*^9, 3.8212447506383247`*^9}, {
  3.8212449070130672`*^9, 3.821244947126377*^9}, {3.824261491981481*^9, 
  3.824261511508666*^9}},ExpressionUUID->"7cae3d5e-9bcc-4b5f-941c-\
7e27bae3d602"],

Cell[TextData[{
 "From the definition ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPsi]", "pos"], TraditionalForm]],ExpressionUUID->
  "5e3eae86-67ff-4be2-8ddc-32e5a2eb01db"],
 " in Eq. (191)  we see that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalPsi]", "pos"], "(", 
     RowBox[{"y1", ",", "y2", ",", 
      FractionBox[
       RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]}], ")"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}], "2"], 
     RowBox[{"F2posTrans", "(", 
      RowBox[{"y1", ",", "y2", ",", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", "\[Theta]"}], "\[Theta]"]]}], ")"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "205918af-8c9c-493d-bbc8-dc0482610f96"],
 ". "
}], "Text",
 CellChangeTimes->{{3.821516707454596*^9, 3.8215167438273773`*^9}, {
   3.821516838782174*^9, 3.821516879903411*^9}, {3.8241926440386343`*^9, 
   3.82419264707057*^9}, {3.8244561423390493`*^9, 3.8244562262585*^9}, {
   3.824456268020336*^9, 3.82445628089852*^9}, 3.8244563263288193`*^9, {
   3.8244595887220497`*^9, 
   3.824459615097885*^9}},ExpressionUUID->"90bffe13-ea94-430f-96a2-\
f4676587ef4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]Pos", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["y1", "2"], 
      SuperscriptBox["y2", "2"]}], "2"], 
    RowBox[{"F2posTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", 
      SqrtBox["z"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8212447551528463`*^9, 3.821244902381448*^9}, {
  3.82124501423812*^9, 3.821245031736854*^9}, {3.821245181142354*^9, 
  3.821245181637248*^9}, {3.8212581845812187`*^9, 3.821258187094159*^9}, {
  3.824459619160944*^9, 3.8244596281238422`*^9}},
 CellLabel->
  "In[4299]:=",ExpressionUUID->"8530eeab-265b-4e6b-89f3-9f54f9c0beac"],

Cell[TextData[{
 StyleBox["This is the explicit formula of ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalPsi]", "pos"], " "}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"503ef9e1-2c31-4089-92fb-279671329223"],
 StyleBox[" given in Appendix K.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.821246353283409*^9, 3.821246386235899*^9}, {
   3.821246463637813*^9, 3.8212465516087093`*^9}, 3.821246659212208*^9, {
   3.821516897639675*^9, 3.821516898655902*^9}, {3.821516932912655*^9, 
   3.821517015594429*^9}, {3.8244563465093117`*^9, 3.824456346646202*^9}, {
   3.8244564061011343`*^9, 3.824456409628478*^9}, {3.824459643767219*^9, 
   3.8244596838640213`*^9}},ExpressionUUID->"5ee571bb-fb38-4582-9cec-\
c6dbc9b84aa8"],

Cell["\<\
To compare with respective expressions in Appendix K, one can verify them \
numerically. For d,\
\>", "Text",
 CellChangeTimes->{{3.824461245069455*^9, 3.824461312460452*^9}, {
  3.824791165471747*^9, 
  3.824791166241263*^9}},ExpressionUUID->"c84ef037-efac-48be-bf02-\
83c6b0c26096"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z", "+", 
    SqrtBox[
     RowBox[{"1", "+", "y"}]], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{"y", "-", "z"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", "y"}]]}], ")"}], " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"y", "-", "z"}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"z", 
       RowBox[{"(", 
        RowBox[{"z", "-", "y"}], ")"}]}]], 
     RowBox[{"Theta", "[", 
      RowBox[{"z", "-", "y"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dManuscript", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"y1", " ", "y2"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"r", "[", 
        RowBox[{"y1", ",", "z"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", 
       RowBox[{"r", "[", 
        RowBox[{"y2", ",", "z"}], "]"}]}]}], 
     RowBox[{" ", 
      RowBox[{"(", 
       RowBox[{"y1", "-", "y2"}], ")"}], " "}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Numerically", " ", "verified"}], "*)"}], 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
       RowBox[{"y1", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
       RowBox[{"y2", "=", 
        RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dManuscript", "[", 
         RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "//", "Chop"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["y1", "2"], 
           SuperscriptBox["y2", "2"]}], "2"], 
         RowBox[{"dTrans", "[", 
          RowBox[{"y1", ",", "y2", ",", 
           RowBox[{"Re", "[", 
            SqrtBox[
             RowBox[{"Re", "[", "z", "]"}]], "]"}]}], "]"}]}], "//", 
        "Chop"}]}], "}"}]}], "]"}], "//", "Quiet"}]}]}], "Input",
 CellChangeTimes->{{3.824459872287442*^9, 3.824459875687953*^9}, {
  3.824459910071113*^9, 3.824459914447695*^9}, {3.8244599899308443`*^9, 
  3.824460081213262*^9}, {3.824460140757867*^9, 3.824460145464135*^9}, {
  3.824460246162157*^9, 3.824460282514556*^9}, {3.824460396285791*^9, 
  3.824460396719343*^9}, {3.82446054227076*^9, 3.8244605426497183`*^9}, {
  3.824460584382318*^9, 3.824460587385113*^9}, {3.824460948964593*^9, 
  3.824460952342628*^9}, {3.82446098362566*^9, 3.824461005430509*^9}, {
  3.824461092544132*^9, 3.8244611111499023`*^9}, {3.8247802452906227`*^9, 
  3.824780252251027*^9}, {3.8247803147993402`*^9, 3.824780315640937*^9}, {
  3.8247911976004353`*^9, 3.824791212429844*^9}},
 CellLabel->
  "In[4300]:=",ExpressionUUID->"4a921ca2-3935-4c74-89f2-0f6d0151940f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2059.5321355299175`"}], ",", 
   RowBox[{"-", "2059.5321355299175`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.824461102946879*^9, 3.824461112373683*^9}, 
   3.824780317043532*^9, 3.824791213788306*^9, 3.824884051918597*^9, {
   3.8248846713864403`*^9, 3.824884687416703*^9}, 3.8248849152983932`*^9},
 CellLabel->
  "Out[4302]=",ExpressionUUID->"6a83e88d-a0a3-45a7-90fa-11383f2111f1"]
}, Open  ]],

Cell["For a, ", "Text",
 CellChangeTimes->{{3.824461321191226*^9, 3.824461326900779*^9}, {
  3.8247912696696463`*^9, 
  3.824791271619542*^9}},ExpressionUUID->"4b444538-841b-47f6-a306-\
c58245613106"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"2", "-", 
     RowBox[{"4", " ", "z"}], "+", 
     FractionBox[
      SuperscriptBox["z", "2"], "2"], "+", 
     FractionBox[
      RowBox[{"y1", " ", "y2"}], "2"], "-", 
     RowBox[{"y1", " ", "z"}], "+", 
     RowBox[{"2", " ", "y1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "  ", "z"}], "-", "4", "-", 
        RowBox[{"2", "y2"}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", 
         SqrtBox[
          RowBox[{" ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y2"}], ")"}]}]]}]}], ")"}], 
      SqrtBox[
       RowBox[{"1", "+", "y1"}]]}], "+", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"y1", "-", "z"}], "]"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"y1", "-", "z"}], "]"}], "-", 
        RowBox[{"Theta", "[", 
         RowBox[{"z", "-", "y1"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "y2", "-", "z", "-", 
        RowBox[{"2", 
         SqrtBox[
          RowBox[{"1", "+", "y2"}]]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", "y2"}]], 
         SqrtBox[
          RowBox[{"y2", "-", "z"}]], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"y2", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Abs", "[", 
        RowBox[{"y2", "-", "z"}], "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"y2", "-", "z"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", "y1"}]]}], "+", 
              SqrtBox[
               RowBox[{"1", "+", "y2"}]], "-", "3"}], ")"}], " ", "z"}], "+", 
           
           RowBox[{"y1", 
            RowBox[{"(", 
             RowBox[{"1", "-", " ", 
              SqrtBox[
               RowBox[{"1", "+", "y2"}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox[
               RowBox[{"1", "+", "y1"}]], "-", 
              SqrtBox[
               RowBox[{"1", "+", "y2"}]], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "y1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "y2"}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        " ", "+", 
        RowBox[{
         SqrtBox["z"], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"z", "-", "y2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]]}], "+", "y1", "-", "z", "+", "4"}], 
          ")"}]}]}], " ", ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Abs", "[", 
       RowBox[{"y1", "-", "z"}], "]"}], " ", 
      SqrtBox[
       RowBox[{"Abs", "[", 
        RowBox[{"y2", "-", "z"}], "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"y1", "-", "z"}], "]"}], "-", 
        RowBox[{"Theta", "[", 
         RowBox[{"z", "-", "y1"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"y2", "-", "z"}], "]"}], "+", 
        RowBox[{
         SqrtBox["z"], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"z", "-", "y2"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Abs", "[", 
       RowBox[{"y1", "-", "z"}], "]"}], " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"y2", "-", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"y1", "-", "z"}], "]"}], "-", 
        RowBox[{"Theta", "[", 
         RowBox[{"z", "-", "y1"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"y2", "-", "z"}], "]"}], "-", 
        RowBox[{"Theta", "[", 
         RowBox[{"z", "-", "y2"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"Abs", "[", 
        RowBox[{"y1", "-", "z"}], "]"}]], 
      SqrtBox[
       RowBox[{"Abs", "[", 
        RowBox[{"y2", "-", "z"}], "]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["z"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "y1"}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", "y2"}]], "-", "2"}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Theta", "[", 
             RowBox[{"y1", "-", "z"}], "]"}], 
            RowBox[{"Theta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Theta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}], 
            RowBox[{"Theta", "[", 
             RowBox[{"y2", "-", "z"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", "1", "+", 
           SqrtBox[
            RowBox[{"1", "+", "y1"}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", "y2"}]], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "y1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "y2"}], ")"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Theta", "[", 
             RowBox[{"y1", "-", "z"}], "]"}], 
            RowBox[{"Theta", "[", 
             RowBox[{"y2", "-", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Theta", "[", 
             RowBox[{"z", "-", "y1"}], "]"}], 
            RowBox[{"Theta", "[", 
             RowBox[{"z", "-", "y2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], ";", 
   RowBox[{
    RowBox[{"aManuscript", "[", 
     RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"y1", ",", "y2", ",", "z"}], "]"}], "+", 
     RowBox[{"u", "[", 
      RowBox[{"y2", ",", "y1", ",", "z"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"numerically", " ", "verified"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y1", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}], ",", 
      RowBox[{"y2", "=", 
       RowBox[{"RandomReal", "[", "100", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"aManuscript", "[", 
         RowBox[{"y1", ",", "y2", ",", "z"}], "]"}]}], "//", "Chop"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SuperscriptBox["y1", "2"], 
           SuperscriptBox["y2", "2"]}], "2"], ")"}], 
        FractionBox["1", "2"], 
        RowBox[{"AsqrTrans", "[", 
         RowBox[{"y1", ",", "y2", ",", 
          RowBox[{"Re", "[", 
           SqrtBox[
            RowBox[{"Re", "[", "z", "]"}]], "]"}]}], "]"}]}], "//", 
       "Chop"}]}], "}"}]}], "]"}], "//", "Quiet"}]}], "Input",
 CellChangeTimes->{{3.824779439144474*^9, 3.824779527763245*^9}, {
  3.82477960304263*^9, 3.824779645371415*^9}, {3.824779694430695*^9, 
  3.824779700932733*^9}, {3.824779764296578*^9, 3.8247797738724546`*^9}, {
  3.8247798290999203`*^9, 3.8247798470595217`*^9}, {3.824779905008005*^9, 
  3.824779908216444*^9}, {3.824779947311131*^9, 3.824780005151513*^9}, {
  3.824780044978182*^9, 3.824780129720871*^9}, {3.824780167882959*^9, 
  3.824780169649534*^9}, {3.82478021496987*^9, 3.824780217613887*^9}, {
  3.8247802598866577`*^9, 3.824780267044607*^9}, {3.82478952367027*^9, 
  3.824789695194497*^9}, {3.824789726197996*^9, 3.8247897291116943`*^9}, {
  3.8247897644332247`*^9, 3.8247897830546427`*^9}, {3.824789918175231*^9, 
  3.824789976568199*^9}, {3.8247908929983063`*^9, 3.824790953776829*^9}, {
  3.824790989735828*^9, 3.8247909920221777`*^9}, {3.824791044918285*^9, 
  3.8247910517394*^9}},
 CellLabel->
  "In[4303]:=",ExpressionUUID->"401db5e0-2424-4fde-981b-a024145d551a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "269.32566842171`"}], ",", 
   RowBox[{"-", "269.3256684217101`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.824779623983913*^9, 3.824779647477983*^9}, {
   3.824779701778901*^9, 3.824779707107441*^9}, 3.824779774855131*^9, 
   3.824779848010722*^9, 3.824779911737174*^9, 3.824779951104947*^9, {
   3.8247801310597486`*^9, 3.824780170533824*^9}, {3.824780220276185*^9, 
   3.824780225106924*^9}, 3.824780269641777*^9, 3.824789539558235*^9, 
   3.824789621338447*^9, 3.82478965468684*^9, {3.824789685602149*^9, 
   3.824789696244647*^9}, {3.8247897728566923`*^9, 3.824789784054966*^9}, {
   3.824789921754682*^9, 3.824789977974288*^9}, {3.8247908894113626`*^9, 
   3.824790954650745*^9}, 3.8247910525039387`*^9, 3.824791127934041*^9, 
   3.824884075136285*^9, {3.824884671423563*^9, 3.8248846874524717`*^9}, 
   3.824884918770225*^9},
 CellLabel->
  "Out[4304]=",ExpressionUUID->"e0c1693d-c3e6-4bfc-8547-82b8eb106c76"]
}, Open  ]],

Cell["Expression for c in the manuscript is", "Text",
 CellChangeTimes->{{3.8247809503853483`*^9, 
  3.824780963454447*^9}},ExpressionUUID->"824c54fb-663a-462c-bd62-\
2a1ca2318cb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cManuscript", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["y1", "2"], 
       SuperscriptBox["y2", "2"]}], "2"], ")"}], 
    RowBox[{"cTrans", "[", 
     RowBox[{"y1", ",", "y2", ",", 
      RowBox[{"Re", "[", 
       SqrtBox[
        RowBox[{"Re", "[", "z", "]"}]], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82478097170356*^9, 3.8247810186226063`*^9}},
 CellLabel->
  "In[4305]:=",ExpressionUUID->"6686ba3f-65f4-4c6c-b590-acb23350e6a4"],

Cell["This we have not been able to simplify.", "Text",
 CellChangeTimes->{{3.824781021826311*^9, 
  3.824781040207185*^9}},ExpressionUUID->"18d2af2d-03ae-4853-91b9-\
7283fb398444"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expression of the functions on the right hand side of cTrans(y1,y2,z)\
\>", "Subsubsection",
 CellChangeTimes->{{3.824261526764608*^9, 
  3.824261563725895*^9}},ExpressionUUID->"010eb471-cea7-42da-8e73-\
79d08c1aea21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cTransOne", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         SuperscriptBox["z", "4"], "-", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "y1"}], "+", 
            SuperscriptBox["z", "2"]}]]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y1"}], "+", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["y1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"8", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", "y2"}]], "-", 
               SqrtBox[
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"13", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"y1", " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "+", "y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cTransTwo", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "+", 
         SuperscriptBox["z", "4"], "+", 
         SqrtBox[
          RowBox[{"y1", "-", 
           SuperscriptBox["z", "2"]}]], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "y1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", 
            SqrtBox[
             RowBox[{"y1", "-", 
              SuperscriptBox["z", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["y1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", "y2"}]]}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SuperscriptBox["z", "4"], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"y1", " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "y2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "+", "y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cTransThree", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "+", 
         SuperscriptBox["z", "4"], "+", 
         SqrtBox[
          RowBox[{"y1", "-", 
           SuperscriptBox["z", "2"]}]], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "y1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"y1", "-", 
             SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]], "-", 
            SqrtBox[
             RowBox[{"y1", "-", 
              SuperscriptBox["z", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["y1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", "y2"}]], "-", 
               SqrtBox[
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "+", 
                SuperscriptBox["y2", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"y1", " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"y1", "-", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"y2", "-", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "+", 
                SuperscriptBox["y2", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "+", "y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cTransZeroOne", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         SuperscriptBox["z", "4"], "-", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "y1"}], "+", 
            SuperscriptBox["z", "2"]}]]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y1"}], "+", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["y1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"8", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", "y2"}]]}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SuperscriptBox["z", "4"], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"y1", " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"y1", "+", "y2", "-", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]]}], ")"}]}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"13", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"y1", "+", "y2", "-", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cTransZeroTwo", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", "y1"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1"}]]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         SuperscriptBox["z", "4"], "-", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "y1"}], "+", 
            SuperscriptBox["z", "2"]}]]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y1"}], "+", 
              SuperscriptBox["z", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["y1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", "y2"}]]}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SuperscriptBox["z", "4"], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y2"}], "+", 
               SuperscriptBox["z", "2"]}]]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "-", "y2", "+", 
                  SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"y1", " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", "z", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "y1"}], "+", 
               SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"y1", "-", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "-", "y2", "+", 
                  SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "-", "y2", "+", 
                  SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y2"}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1", "+", "y2"}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "-", "y2", "+", 
                  SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", "y1"}]]}], "-", 
            SqrtBox[
             RowBox[{"1", "+", "y2"}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{"1", "+", "y1", "+", "y2"}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]], "+", 
            SuperscriptBox["z", "4"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "-", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2", "-", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "y1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "y2"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", 
                SuperscriptBox["y1", "2"], "-", 
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"y1", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y2"}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "y1", "+", "y2"}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y1", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "y1", "+", "y2"}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "y1"}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2", "-", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2", "-", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y2"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "y2"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "y1", "+", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "y2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "-", "y2", "+", 
                  SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "y1"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], "-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y2"}], "+", 
                 SuperscriptBox["z", "2"]}]], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "y1"}], "-", "y2", "+", 
                 SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.824259074334836*^9, 3.824259091142848*^9}, {
   3.824260842608718*^9, 3.8242608438021812`*^9}, 3.8242608977303543`*^9, {
   3.8242609285782537`*^9, 3.824260950894528*^9}, {3.8242610078222227`*^9, 
   3.824261031764059*^9}},
 CellLabel->
  "In[4291]:=",ExpressionUUID->"8854e760-7c4f-4d7c-9444-45a97f1427b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification->1.25,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"],
PrivateNotebookOptions -> {"NotebookAuthor" -> ""},
ExpressionUUID->"f6f24e9b-b084-4fd0-80f9-e0d3e69d7adc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 167, 3, 90, "Title",ExpressionUUID->"d91fc26b-4df4-48fa-81bc-b9db1df9a5dc"],
Cell[CellGroupData[{
Cell[614, 22, 156, 3, 52, "Author",ExpressionUUID->"a7b952f3-9358-4101-952b-deb9a6f7e03f"],
Cell[773, 27, 283, 4, 16, "Institution",ExpressionUUID->"9ddc3f9b-a4ea-4e70-b6c0-53e26030d51b"],
Cell[1059, 33, 319, 7, 16, "Institution",ExpressionUUID->"e6c42fb0-41ed-4d9b-92c0-1758b4087fcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1415, 45, 223, 4, 52, "Author",ExpressionUUID->"ba687b35-e9f7-4d78-8254-eb88b82cabf1"],
Cell[1641, 51, 337, 5, 16, "Institution",ExpressionUUID->"5fc96116-2cef-4766-99d5-22335b5b9816"],
Cell[1981, 58, 371, 8, 16, "Institution",ExpressionUUID->"5f66a3d7-d99f-4fde-bed4-c0e5c80da0a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2389, 71, 163, 3, 58, "AbstractSection",ExpressionUUID->"98b70eb3-8838-4756-95cd-2cd2ffc1cb21"],
Cell[2555, 76, 2438, 51, 115, "Abstract",ExpressionUUID->"367c2750-9385-4e43-8e27-02f493f29bc3"],
Cell[4996, 129, 207, 4, 33, "Date",ExpressionUUID->"4610c460-f8cc-4910-becd-e12024103f55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5240, 138, 726, 18, 64, "Section",ExpressionUUID->"fa119b80-e270-41aa-99ee-254425860f53"],
Cell[5969, 158, 543, 13, 29, "Text",ExpressionUUID->"d23ceb3f-b418-4fde-b6fe-ed1a14e56ab5"],
Cell[CellGroupData[{
Cell[6537, 175, 562, 14, 34, "Subsubsection",ExpressionUUID->"566ea6da-2b0d-4d41-9fed-b4b64f24fd4a"],
Cell[7102, 191, 669, 12, 26, "Text",ExpressionUUID->"ad31606b-c125-4843-99ca-cfa262ce3d81"],
Cell[7774, 205, 1463, 43, 88, "Input",ExpressionUUID->"727ee293-23da-4e20-8e51-2f903d63c64c"],
Cell[9240, 250, 896, 22, 41, "Text",ExpressionUUID->"fd528438-922e-4fdd-9d87-c76b8e2e1ca7"],
Cell[10139, 274, 585, 15, 45, "Code",ExpressionUUID->"80c1f3f1-b1f8-4011-af29-9f5f6e4f478a",
 InitializationCell->False],
Cell[10727, 291, 605, 17, 29, "Text",ExpressionUUID->"83a85b8e-f499-4c8d-99f2-046a9f79d600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11369, 313, 191, 3, 31, "Subsubsection",ExpressionUUID->"83668d1a-217f-4a8c-a162-1e910cc6ff9c"],
Cell[11563, 318, 1519, 38, 45, "Text",ExpressionUUID->"91ee2ec1-4759-4bae-80f3-bbe92d7bf9c0"],
Cell[13085, 358, 1989, 55, 143, "Input",ExpressionUUID->"fce88793-906f-4bb8-bff1-878c27d557f9"],
Cell[15077, 415, 920, 23, 45, "Text",ExpressionUUID->"d21c522a-cae2-48f6-80c3-5bdd00eef424"],
Cell[16000, 440, 3327, 93, 121, "Input",ExpressionUUID->"ed746e0e-aa3f-48d6-84cd-5269bc88ad39"],
Cell[19330, 535, 1040, 23, 45, "Text",ExpressionUUID->"c73c6375-b00a-4ab3-ac45-f6c189670491"],
Cell[20373, 560, 657, 21, 62, "EquationNumbered",ExpressionUUID->"9295872d-d0e2-4d4a-83c9-13c6d85449ad"],
Cell[21033, 583, 284, 7, 26, "Text",ExpressionUUID->"94bb47eb-13ba-47b4-8acb-9ea64d90847f"],
Cell[CellGroupData[{
Cell[21342, 594, 1453, 42, 100, "Input",ExpressionUUID->"808b8af4-5716-4689-81e5-8402199bfa8f"],
Cell[22798, 638, 567, 10, 38, "Output",ExpressionUUID->"908f5fec-57e1-4017-ab35-50668c66532f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23414, 654, 705, 16, 34, "Subsubsection",ExpressionUUID->"6af3e336-2df6-4980-b4d0-dda11c40f031"],
Cell[24122, 672, 706, 17, 37, "Text",ExpressionUUID->"0595acce-e9bb-48c5-9ed1-2b3d66b806c3"],
Cell[24831, 691, 763, 17, 48, "Input",ExpressionUUID->"93068461-1b00-45d3-b01d-65e0b615f6a1"],
Cell[25597, 710, 1139, 24, 29, "Text",ExpressionUUID->"458819d5-29f1-45ab-9057-0234d3566e8d"],
Cell[26739, 736, 2242, 73, 111, "Input",ExpressionUUID->"7df7e689-47a8-409f-a90c-0891fd38007b"],
Cell[28984, 811, 183, 3, 26, "Text",ExpressionUUID->"02d6cb09-56f0-471a-b591-0ad530ccc046"],
Cell[CellGroupData[{
Cell[29192, 818, 1214, 30, 38, "Input",ExpressionUUID->"969131bd-24b3-4666-8ee9-0489f589b5b8"],
Cell[30409, 850, 589, 11, 38, "Output",ExpressionUUID->"ef584d52-807e-480a-8752-f7819e0b8608"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31059, 868, 927, 21, 61, "Section",ExpressionUUID->"36f9eb77-5e8e-4b5e-aa0e-c2c7705950fb"],
Cell[31989, 891, 1907, 50, 58, "Text",ExpressionUUID->"88b3c62e-393d-4c84-b6c2-df5f7319301a"],
Cell[CellGroupData[{
Cell[33921, 945, 347, 6, 31, "Subsubsection",ExpressionUUID->"ae41c377-5d34-443e-8913-64bf588cf526"],
Cell[34271, 953, 951, 15, 46, "Text",ExpressionUUID->"6dc3d1f5-105e-4d8b-a71c-8f36a87d4a80"],
Cell[35225, 970, 5432, 164, 366, "Input",ExpressionUUID->"5a913190-24a6-4437-9542-746862b432b0"],
Cell[40660, 1136, 650, 15, 27, "Text",ExpressionUUID->"364ffe03-f717-4a48-ac8c-bd6238a03695"],
Cell[41313, 1153, 1663, 50, 64, "Code",ExpressionUUID->"7b56f2d9-32ce-453b-a5fc-7434fdf642df",
 InitializationCell->False],
Cell[42979, 1205, 412, 13, 27, "Text",ExpressionUUID->"4e597cdf-6a61-4137-ad6d-613aacf1e490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43428, 1223, 443, 13, 34, "Subsubsection",ExpressionUUID->"77d20cd1-a0b3-43bf-a878-a59493d0904b"],
Cell[43874, 1238, 1338, 37, 45, "Text",ExpressionUUID->"8d28ab94-80e3-47cc-9d9a-40c9508697a6"],
Cell[45215, 1277, 1965, 55, 143, "Input",ExpressionUUID->"086d5c5f-9ddd-4ad0-8739-71b6648d44ec"],
Cell[47183, 1334, 1114, 29, 45, "Text",ExpressionUUID->"fb292ad2-ac9c-40e2-8a34-37af464c732d"],
Cell[48300, 1365, 20111, 633, 1117, "Input",ExpressionUUID->"06d97930-9fc7-4246-a2db-9d86895dd570"],
Cell[68414, 2000, 748, 16, 29, "Text",ExpressionUUID->"a7aa8ac5-d0af-4ba0-bb51-2591c01dbad0"],
Cell[69165, 2018, 976, 24, 83, "Input",ExpressionUUID->"63a0c437-33e6-43b3-bb39-b96f8f4914f1"],
Cell[70144, 2044, 943, 21, 45, "Text",ExpressionUUID->"0e8d571b-54c8-40b6-ae9e-13d15107564a"],
Cell[CellGroupData[{
Cell[71112, 2069, 1352, 40, 100, "Input",ExpressionUUID->"ff29cd6f-f55a-4e32-a6ed-d77f9dd5e625"],
Cell[72467, 2111, 503, 10, 38, "Output",ExpressionUUID->"016bc0a3-9496-491a-a65f-24f2eca9b8b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73019, 2127, 582, 14, 32, "Subsubsection",ExpressionUUID->"4f51e5de-9ea8-45ed-b209-13521d8fc868"],
Cell[73604, 2143, 1236, 35, 46, "Text",ExpressionUUID->"b6a5f041-d543-4276-94c6-93c773fa271d"],
Cell[74843, 2180, 662, 17, 61, "Input",ExpressionUUID->"647651aa-deb3-4dfa-a945-873ab4e17e38"],
Cell[75508, 2199, 846, 19, 27, "Text",ExpressionUUID->"584acbb7-07eb-4135-970e-05bd2090e0f4"],
Cell[76357, 2220, 249, 4, 26, "Text",ExpressionUUID->"a8ce39e2-42ac-4cd8-b86b-a610f06656e5"],
Cell[CellGroupData[{
Cell[76631, 2228, 4111, 120, 242, "Input",ExpressionUUID->"75125c20-a79c-4cf8-a161-7d4f381b58ae"],
Cell[80745, 2350, 393, 9, 38, "Output",ExpressionUUID->"e30f2ed2-8891-4477-9c34-2d15532a0846"]
}, Open  ]],
Cell[81153, 2362, 269, 5, 26, "Text",ExpressionUUID->"390ae26d-7121-43ac-982d-2397c200f39b"],
Cell[CellGroupData[{
Cell[81447, 2371, 2822, 89, 192, "Input",ExpressionUUID->"fb521a1f-9639-4ac0-8531-805deebd09de"],
Cell[84272, 2462, 369, 9, 38, "Output",ExpressionUUID->"aa48df52-7b28-4f21-bdc9-e47968e04caf"]
}, Open  ]],
Cell[84656, 2474, 315, 5, 26, "Text",ExpressionUUID->"ecb6b928-2da3-422f-8599-83427f76a44a"],
Cell[CellGroupData[{
Cell[84996, 2483, 8184, 234, 411, "Input",ExpressionUUID->"de05b31b-9655-4db6-b771-11e898335c92"],
Cell[93183, 2719, 460, 10, 38, "Output",ExpressionUUID->"ed5a03aa-b7ee-4478-b227-6d513d2a9001"]
}, Open  ]],
Cell[93658, 2732, 240, 4, 26, "Text",ExpressionUUID->"ea9ab3ad-18a2-41b4-820d-96b5eadd2670"],
Cell[CellGroupData[{
Cell[93923, 2740, 4935, 158, 281, "Input",ExpressionUUID->"4259b481-8798-400f-9f9d-454539581125"],
Cell[98861, 2900, 359, 8, 38, "Output",ExpressionUUID->"a5bffc74-3ed2-449c-ac30-db0cc1b24d0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99281, 2915, 828, 20, 65, "Section",ExpressionUUID->"ed1d4acb-cc82-4eb2-968a-9b55f28ae700"],
Cell[100112, 2937, 606, 16, 29, "Text",ExpressionUUID->"74654066-3594-4046-bd3e-0548433820bd"],
Cell[CellGroupData[{
Cell[100743, 2957, 314, 5, 31, "Subsubsection",ExpressionUUID->"8a7ab04e-2f73-4c24-a733-8e4bc5349ee6"],
Cell[101060, 2964, 753, 13, 26, "Text",ExpressionUUID->"4f6de1b4-6cf6-4794-94e7-50477c46a314"],
Cell[101816, 2979, 11393, 378, 840, "Input",ExpressionUUID->"e01841f7-02cb-4617-8c56-4b6c1149379b"],
Cell[113212, 3359, 599, 11, 26, "Text",ExpressionUUID->"b07db6d8-e8f1-4cf5-9288-377a6766a143"],
Cell[113814, 3372, 3992, 92, 171, "Input",ExpressionUUID->"3d080e3c-0307-48bf-9775-6adfc307a079"],
Cell[117809, 3466, 632, 14, 29, "Text",ExpressionUUID->"6866111a-5765-49a9-b6aa-576857aa69ee"],
Cell[118444, 3482, 602, 16, 57, "Input",ExpressionUUID->"a3eb790c-e54b-48ae-87d7-cb7071df81ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119083, 3503, 229, 4, 31, "Subsubsection",ExpressionUUID->"e41dc16c-0e07-4010-bcba-dfad981e2170"],
Cell[119315, 3509, 1824, 51, 70, "Text",ExpressionUUID->"1cdec543-5aa9-44ee-86ae-e0287b13b805"],
Cell[121142, 3562, 1967, 55, 143, "Input",ExpressionUUID->"318c855a-552d-4850-ab60-4d8cc86a1d0d"],
Cell[123112, 3619, 700, 16, 29, "Text",ExpressionUUID->"c92cddac-9485-49ed-a448-0e92d95dba22"],
Cell[123815, 3637, 12625, 330, 468, "Input",ExpressionUUID->"a149bbf0-e4d7-47fd-a163-1668e9c0ceb0"],
Cell[136443, 3969, 485, 9, 26, "Text",ExpressionUUID->"f19490bd-618b-4554-96dc-b12136114669"],
Cell[CellGroupData[{
Cell[136953, 3982, 1650, 44, 100, "Input",ExpressionUUID->"543890d8-2387-4480-b283-ef181989a9c2"],
Cell[138606, 4028, 1086, 18, 43, "Output",ExpressionUUID->"e866ff90-c521-4c80-a3a1-56efa76e7196"]
}, Open  ]],
Cell[139707, 4049, 184, 3, 26, "Text",ExpressionUUID->"48eb1831-7b6b-4b8b-9f69-6162d546870a"],
Cell[139894, 4054, 2381, 72, 139, "Input",ExpressionUUID->"353483e5-77ad-4fef-a92e-d69454a0d4b0"],
Cell[142278, 4128, 445, 9, 26, "Text",ExpressionUUID->"94298488-bc7e-4afa-af47-b3fe7d3e7de0"],
Cell[CellGroupData[{
Cell[142748, 4141, 1490, 42, 100, "Input",ExpressionUUID->"86553786-30cf-4ec4-9acf-469b49485596"],
Cell[144241, 4185, 666, 12, 38, "Output",ExpressionUUID->"31e6bce0-fc93-4167-8107-89a71623ffde"]
}, Open  ]],
Cell[144922, 4200, 499, 9, 26, "Text",ExpressionUUID->"fcd3cdf7-1ac8-40b7-a079-6312a7394ed7"],
Cell[145424, 4211, 2333, 65, 166, "Input",ExpressionUUID->"7ebf8106-252e-49f0-bd2c-e81178804d39"],
Cell[147760, 4278, 459, 9, 26, "Text",ExpressionUUID->"1537c0fd-fd64-4e34-8afa-0844cd09f9d9"],
Cell[CellGroupData[{
Cell[148244, 4291, 1921, 53, 123, "Input",ExpressionUUID->"6e91a5d4-484f-4f06-bd9c-4ed555175d32"],
Cell[150168, 4346, 585, 11, 38, "Output",ExpressionUUID->"dada6cfe-421a-48ce-b84f-8a2070ab35b2"]
}, Open  ]],
Cell[150768, 4360, 972, 19, 29, "Text",ExpressionUUID->"218f70b7-7eac-4d84-aff3-7bf4302f391a"],
Cell[151743, 4381, 943, 20, 57, "Input",ExpressionUUID->"70e18bf3-aee3-48d0-a3d6-30fd656afbe3"],
Cell[152689, 4403, 167, 3, 26, "Text",ExpressionUUID->"9c69a719-c285-41b0-9536-f5bbe65f4116"],
Cell[CellGroupData[{
Cell[152881, 4410, 1605, 44, 100, "Input",ExpressionUUID->"576063ff-4c2b-4f88-af51-80be19a60902"],
Cell[154489, 4456, 738, 13, 43, "Output",ExpressionUUID->"ede6a921-e08f-40f7-8fa2-4c64dfaf9fcf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155276, 4475, 580, 14, 32, "Subsubsection",ExpressionUUID->"7cae3d5e-9bcc-4b5f-941c-7e27bae3d602"],
Cell[155859, 4491, 1274, 36, 46, "Text",ExpressionUUID->"90bffe13-ea94-430f-96a2-f4676587ef4d"],
Cell[157136, 4529, 713, 18, 61, "Input",ExpressionUUID->"8530eeab-265b-4e6b-89f3-9f54f9c0beac"],
Cell[157852, 4549, 788, 17, 27, "Text",ExpressionUUID->"5ee571bb-fb38-4582-9cec-c6dbc9b84aa8"],
Cell[158643, 4568, 294, 7, 26, "Text",ExpressionUUID->"c84ef037-efac-48be-bf02-83c6b0c26096"],
Cell[CellGroupData[{
Cell[158962, 4579, 3062, 88, 204, "Input",ExpressionUUID->"4a921ca2-3935-4c74-89f2-0f6d0151940f"],
Cell[162027, 4669, 443, 9, 38, "Output",ExpressionUUID->"6a83e88d-a0a3-45a7-90fa-11383f2111f1"]
}, Open  ]],
Cell[162485, 4681, 200, 4, 26, "Text",ExpressionUUID->"4b444538-841b-47f6-a306-c58245613106"],
Cell[CellGroupData[{
Cell[162710, 4689, 8800, 258, 458, "Input",ExpressionUUID->"401db5e0-2424-4fde-981b-a024145d551a"],
Cell[171513, 4949, 974, 17, 38, "Output",ExpressionUUID->"e0c1693d-c3e6-4bfc-8547-82b8eb106c76"]
}, Open  ]],
Cell[172502, 4969, 181, 3, 26, "Text",ExpressionUUID->"824c54fb-663a-462c-bd62-2a1ca2318cb4"],
Cell[172686, 4974, 606, 18, 94, "Input",ExpressionUUID->"6686ba3f-65f4-4c6c-b590-acb23350e6a4"],
Cell[173295, 4994, 181, 3, 26, "Text",ExpressionUUID->"18d2af2d-03ae-4853-91b9-7283fb398444"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173513, 5002, 228, 5, 31, "Subsubsection",ExpressionUUID->"010eb471-cea7-42da-8e73-79d08c1aea21"],
Cell[173744, 5009, 210883, 5629, 6458, "Input",ExpressionUUID->"8854e760-7c4f-4d7c-9444-45a97f1427b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


